Local maximal-canard threshold shifts under Runge--Kutta discretization: an observable-specific order condition

Near a planar fast--slow fold, a local maximal canard is selected by the parameter at which the attracting and repelling slow manifolds meet. We compare this threshold for a physical flow and a Runge--Kutta map, using actual invariant manifolds on a common fold section. An order-two Runge--Kutta method has two independent order-three rooted-tree defects. Both enter the pointwise one-step residual, but Gaussian fold transport acts on their leading contribution by $(\alpha,\beta)\mapsto-3\beta\Xi(J)/8$. Here $\Xi(J)$ is an explicit functional of the fold jet. Thus the singular passage filters the numerical defect space: it annihilates the bushy-tree direction and can retain only the chain-tree direction. For compact analytic classes of affinely normalizable folds and every fixed compact, uniformly finite-stage family of real Runge--Kutta methods of order at least two, the actual flow and map splittings obtained from independent continuations have unique roots whose displacement satisfies a uniform absolute estimate throughout the full small-step rectangle. Whenever the step-independent, exponentially small selection ambiguity is $o(h^2\varepsilon^2)$, the joint-fold law is $\lambda_{\mathrm{RK}}-\lambda_{\mathrm{flow}}=K_\theta(J)h^2\varepsilon^2+o(h^2\varepsilon^2)$. Fold-matched continuations additionally give ordinary second-order convergence as $h\to0$ with $\varepsilon$ fixed. The leading joint-fold bias therefore vanishes under $b^T A c=1/6$, without classical third order. This is cancellation in one nonlinear observable, not an increase in trajectory order or, in general, in fixed-$\varepsilon$ threshold order. Affine covariance transfers the coefficient to physical fold germs, and a van der Pol invariant-graph computation illustrates the sign change, cancellation, and fixed-$\varepsilon$ convergence.

==> anc/README.md <==
# Ancillary code and data

These files reproduce or check the two figures and the residual algebra in
the accompanying preprint.

- `make_fold_response_geometry.py` regenerates Figure 1.
- `make_common_completion_threshold_validation.py` regenerates Figure 2 and
  its numerical outputs.
- `make_invariant_graph_threshold_validation.py` contains the periodic
  cubic-spline graph-transform and threshold solver used by the Figure 2
  driver.
- `symbolic_audit_residual.py` checks the polynomial contraction, adjoint
  identities and vanishing Hermite moment used in the residual calculation.
- `common_completion_threshold_validation_data.csv` contains the plotted
  threshold data.
- `common_completion_threshold_validation_diagnostics.csv` contains the
  long-form residual and refinement diagnostics.
- `common_completion_threshold_validation_metadata.json` records the solver,
  parameter and provenance metadata.
- `common_completion_threshold_validation_representative_graphs.npz` stores
  representative completed invariant-graph samples.  The arXiv upload service
  may expose the members of this NumPy archive as individual `.npy` ancillary
  files; together they contain the same arrays.

The Python scripts require NumPy, SciPy, Matplotlib and SymPy. They are not
run during TeX compilation. The retained numerical results are
approximations, not interval-certified computations.


==> anc/common_completion_threshold_validation_data.csv <==
case_id,panel,r,epsilon,h,rho,nodes,L_flow,L_map,Q,normalized_a_shift,theoretical_normalized_a_shift,coefficient_error,scaled_flow_splitting_slope_L,scaled_map_splitting_slope_L,matched_graph_quotient_max,h_squared_abs_Q,joint_flow_residual,joint_map_residual,max_local_flow_invariance,max_local_flow_tangency,max_local_map_invariance,max_global_flow_invariance,max_global_flow_tangency,max_global_map_invariance,max_section_landing_residual,max_physical_stage_residual,minimum_base_derivative,minimum_base_spacing,minimum_normal_strip_margin,max_contained_inverse_roundtrip,max_periodic_spline_value_seam,max_periodic_spline_derivative_seam,minimum_completed_normal_gap,minimum_flow_strip_inward_margin,minimum_map_strip_inward_margin,minimum_completed_base_speed,minimum_strip_base_map_derivative,maximum_local_field_completion_mismatch,maximum_local_map_completion_mismatch,minimum_section_source_overlap_margin,maximum_checked_stage_abs_u,maximum_checked_output_abs_u,max_graph_final_update
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.002116,0.4,0.041666666666666664,1024,0.12519913586970385,0.1252009012970461,0.005214518378624942,-0.005214518378624942,-0.005208333333333333,-6.185045291608703e-06,2.506988773351788,2.5070064482169827,0.025960318878041535,0.0008343229405799908,4.585703797364777e-14,-7.128805276472454e-12,2.4681368060441855e-12,1.7493850335351113e-12,1.400457527722665e-11,7.08037496410796e-07,3.8079936389399938e-06,2.5094301911443573e-06,4.440892098500626e-16,4.2318476500824427e-16,0.9718246746617751,0.0018980950676987796,0.19092970173301788,1.1102230246251565e-16,0.0,0.0,0.16758803557007987,0.05131055753677049,0.01977380357121511,0.0004232,0.996730026255491,0.0,0.0,0.0012392141111663424,0.2499059207756013,0.24962367260467244,1.7613077663014565e-11
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.002116,0.4,0.08333333333333333,1024,0.12519913586970385,0.12519913586965864,-1.3355239715050916e-10,1.3355239715050916e-10,-0.0,1.3355239715050916e-10,2.506988773351788,2.5069976131466265,0.005190497729363198,2.136838354408147e-11,4.585703797364777e-14,-7.128805276472454e-12,2.4681368060441855e-12,1.7493850335351113e-12,2.3651747227404485e-11,7.08037496410796e-07,3.8079936389399938e-06,2.5094206240749983e-06,6.661338147750939e-16,4.2319944770774495e-16,0.9718246746617751,0.0018980950676987796,0.19092970173301788,1.1102230246251565e-16,0.0,0.0,0.16758803557007987,0.05131055753677049,0.019773802130353152,0.0004232,0.9967300262416634,0.0,0.0,0.001239214504838465,0.24990592340013446,0.2496236726054673,1.7613077663014565e-11
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.002116,0.4,0.125,1024,0.12519913586970385,0.12519737044310003,-0.005214516197531086,0.005214516197531086,0.005208333333333334,6.182864197751964e-06,2.506988773351788,2.5069887778530187,0.015592376631732838,0.0008343225916049739,4.585703797364777e-14,1.4257610552944908e-11,2.4681368060441855e-12,1.7493850335351113e-12,3.287786709549323e-11,7.08037496410796e-07,3.8079936389399938e-06,2.509400865824407e-06,4.440892098500626e-16,4.2319944770774495e-16,0.9718246746617751,0.0018980950676987796,0.19092970173301788,1.1102230246251565e-16,0.0,0.0,0.16758803557007987,0.05131055753677049,0.019773800689491472,0.0004232,0.9967300262278358,0.0,0.0,0.0012392148984869955,0.24990592602456888,0.24962367260626206,1.7613077663014565e-11
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.0016,0.4,0.041666666666666664,1024,0.1251504344092505,0.1251517689399399,0.0052130105055004,-0.0052130105055004,-0.005208333333333333,-4.6771721670668676e-06,2.5069006093225705,2.5069139750824583,0.025947880621934868,0.0008340816808800641,8.326672684688674e-15,4.336808689942017e-11,4.085953797527964e-12,2.9792014124771504e-12,3.1385560816943325e-11,5.874938006078523e-07,4.2402645036186334e-06,2.6178149645783577e-06,6.661338147750939e-16,3.1767644070868075e-16,0.9786328368769546,0.001911392259525302,0.19087632400983462,1.1102230246251565e-16,0.0,0.0,0.16758803557007992,0.051245878635187966,0.019753071989001447,0.00032,0.9975273685452524,0.0,0.0,0.0008119469549400515,0.2499288690145775,0.24971547005836822,1.805777749552817e-11
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.0016,0.4,0.08333333333333333,1024,0.1251504344092505,0.12515043440943133,7.063465656398901e-10,-7.063465656398901e-10,-0.0,-7.063465656398901e-10,2.5069006093225705,2.506907293572946,0.005191001641773398,1.1301545050238244e-10,8.326672684688674e-15,-2.1684043449710085e-11,4.085953797527964e-12,2.9792014124771504e-12,3.701738915395936e-11,5.874938006078523e-07,4.2402645036186334e-06,2.6178130616005824e-06,4.440892098500626e-16,3.199995823877089e-16,0.9786328368769546,0.001911392259525302,0.19087632400983462,1.1102230246251565e-16,0.0,0.0,0.16758803557007992,0.051245878635187966,0.01975307116542263,0.00032,0.9975273685392647,0.0,0.0,0.0008119472236703673,0.24992887051460616,0.2497154700587119,1.805777749552817e-11
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.0016,0.4,0.125,1024,0.1251504344092505,0.12514909987770134,-0.005213013863899251,0.005213013863899251,0.005208333333333334,4.680530565916684e-06,2.5069006093225705,2.506900611903839,0.015579431590292956,0.0008340822182238803,8.326672684688674e-15,-2.1684043449710085e-11,4.085953797527964e-12,2.9792014124771504e-12,4.2277070733121036e-11,5.874938006078523e-07,4.2402645036186334e-06,2.6178005419486006e-06,6.661338147750939e-16,3.198802334125617e-16,0.9786328368769546,0.001911392259525302,0.19087632400983462,1.1102230246251565e-16,0.0,0.0,0.16758803557007992,0.051245878635187966,0.01975307034184315,0.00032,0.9975273685332771,0.0,0.0,0.0008119474924045689,0.24992887201459216,0.24971547005905553,1.805777749552817e-11
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.002704,0.4,0.041666666666666664,1024,0.12525474451592664,0.125257001266466,0.005216231830976409,-0.005216231830976409,-0.005208333333333333,-7.898497643076159e-06,2.5070894408370985,2.5071120252500707,0.025975190445254065,0.0008345970929562256,1.0675221390626505e-13,4.9349211310218676e-12,1.9400037132299985e-12,1.3315228910779076e-12,1.1542766742422828e-11,2.456069906231484e-06,4.044642755870152e-06,2.1011528790193523e-06,2.220446049250313e-16,3.101110479519775e-16,0.9640050430003839,0.0018828223496101248,0.1909952345010102,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.05138432297023349,0.019797486815231996,0.0005408,0.9958216272056761,0.0,0.0,0.0014170389654137028,0.24987976539043702,0.24951904441203512,1.7840784405365184e-11
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.002704,0.4,0.08333333333333333,1024,0.12525474451592664,0.12525474451582366,-2.380155874312502e-10,2.380155874312502e-10,-0.0,2.380155874312502e-10,2.5070894408370985,2.507100736875989,0.005190927587792123,3.808249398900004e-11,1.0675221390626505e-13,4.9349211310218676e-12,1.9400037132299985e-12,1.3315228910779076e-12,7.200462448508915e-12,2.456069906231484e-06,4.044642755870152e-06,2.1011405960669194e-06,6.661338147750939e-16,3.90265597616235e-16,0.9640050430003839,0.0018828223496101248,0.1909952345010102,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.05138432297023349,0.019797484461552106,0.0005408,0.9958216271768148,0.0,0.0,0.001417039730159747,0.24987976967807377,0.24951904441369369,1.794603354809965e-11
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.002704,0.4,0.125,1024,0.12525474451592664,0.1252524877653076,-0.005216232015162468,0.005216232015162468,0.005208333333333334,7.898681829134058e-06,2.5070894408370985,2.507089448186988,0.015606027216163028,0.0008345971224259951,1.0675221390626505e-13,1.4804763393065603e-11,1.9400037132299985e-12,1.3315228910779076e-12,2.1337043243363496e-11,2.456069906231484e-06,4.044642755870152e-06,2.101116156949523e-06,2.220446049250313e-16,2.1974955188852616e-16,0.9640050430003839,0.0018828223496101248,0.1909952345010102,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.05138432297023349,0.01979748210787241,0.0005408,0.9958216271478673,0.0,0.0,0.0014170404948953552,0.2498797739655043,0.24951904441535225,1.7840784405365184e-11
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.0036,0.4,0.041666666666666664,1024,0.12533971143800443,0.12534271748875858,0.00521883811485231,-0.00521883811485231,-0.005208333333333333,-1.050478151897686e-05,2.507243254003718,2.507273318153961,0.025997760311434002,0.0008350140983763698,3.5157062446463294e-13,6.424901762877063e-12,1.5556445021047693e-12,9.748137626969244e-13,1.9018286945282625e-11,8.974631179325954e-07,3.556088525328606e-06,1.3271076085286104e-06,4.440892098500626e-16,3.4212632726848823e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.019833705028391935,0.00072,0.9944380292304493,0.0,0.0,0.0017287868812711493,0.24983989916510652,0.2493595662430179,1.849953523702652e-11
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.0036,0.4,0.08333333333333333,1024,0.12533971143800443,0.1253397114377166,-4.996915672145596e-10,4.996915672145596e-10,-0.0,4.996915672145596e-10,2.507243254003718,2.5072582929229017,0.005192017375253555,7.995065075432954e-11,3.5157062446463294e-13,3.2124508814385314e-12,1.5556445021047693e-12,9.748137626969244e-13,3.1620261964349083e-12,8.974631179325954e-07,3.556088525328606e-06,1.3270983289515037e-06,5.551115123125783e-16,4.768185846160122e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.01983370085436037,0.00072,0.994438029162259,0.0,0.0,0.0017287882337506943,0.24983990676995005,0.24935956624693145,1.849953523702652e-11
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.0036,0.4,0.125,1024,0.12533971143800443,0.1253367053869815,-0.005218838581509175,0.005218838581509175,0.005208333333333334,1.0505248175841052e-05,2.507243254003718,2.507243267127479,0.015626279121741214,0.0008350141730414681,3.5157062446463294e-13,-3.2124508814385314e-12,1.5556445021047693e-12,9.748137626969244e-13,1.3631096251742747e-11,8.974631179325954e-07,3.556088525328606e-06,1.327079169222145e-06,4.440892098500626e-16,6.902478588699523e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,2.220446049250313e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.019833696680329388,0.00072,0.9944380290940256,0.0,0.0,0.001728789586203705,0.24983991437430667,0.24935956625084502,1.849953523702652e-11
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.004900000000000001,0.4,0.041666666666666664,1024,0.12546348688249448,0.1254675814079077,0.005222608945436308,-0.005222608945436308,-0.005208333333333333,-1.4275612102975302e-05,2.507467319465669,2.507508232401407,0.0260299807605555,0.0008356174312698094,1.4559781951512767e-12,4.046002276330744e-12,9.582334925539726e-13,6.643986576182481e-13,1.4899970146586838e-11,1.7906034577297447e-06,3.091166845084828e-06,6.252058051270382e-07,2.220446049250313e-16,6.852476919227968e-16,0.9373048144242375,0.001830673465672339,0.19124856469914003,2.220446049250313e-16,0.0,0.0,0.1675880355700799,0.051660397650981925,0.019886560521841068,0.0009800000000000002,0.9924325519761594,0.0,0.0,0.002460466078440887,0.24978203514505676,0.24912808417652502,1.7269630170346773e-11
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.004900000000000001,0.4,0.08333333333333333,1024,0.12546348688249448,0.12546348688154538,-1.2105794618230406e-09,1.2105794618230406e-09,-0.0,1.2105794618230406e-09,2.507467319465669,2.507487788734806,0.005193665271024483,1.9369271389168652e-10,1.4559781951512767e-12,-4.046002276330744e-12,9.582334925539726e-13,6.643986576182481e-13,2.6696422850136514e-12,1.7906034577297447e-06,3.091166845084828e-06,6.252345386981162e-07,3.3306690738754696e-16,9.400480394106127e-16,0.9373048144242375,0.001830673465672339,0.19124856469914003,2.220446049250313e-16,0.0,0.0,0.1675880355700799,0.051660397650981925,0.0198865527833747,0.0009800000000000002,0.9924325518038528,0.0,0.0,0.0024604685729376075,0.2497820492472198,0.24912808418639174,1.627253887193092e-11
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.004900000000000001,0.4,0.125,1024,0.12546348688249448,0.12545939235595957,-0.005222610376174424,0.005222610376174424,0.005208333333333334,1.427704284109009e-05,2.507467319465669,2.507467343886611,0.015655084000260163,0.000835617660187908,1.4559781951512767e-12,-1.011500569082686e-11,9.582334925539726e-13,6.643986576182481e-13,9.14734954449159e-12,1.7906034577297447e-06,3.091166845084828e-06,6.252366242520679e-07,3.3306690738754696e-16,9.476641693595413e-16,0.9373048144242375,0.001830673465672339,0.19124856469914003,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.051660397650981925,0.019886545044909193,0.0009800000000000002,0.9924325516315893,0.0,0.0,0.002460471067367076,0.24978206334815375,0.24912808419625845,1.7368551041840874e-11
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.0064,0.4,0.041666666666666664,1024,0.12560704436666426,0.12561239675645416,0.00522694315420405,-0.00522694315420405,-0.005208333333333333,-1.8609820870717046e-05,2.507727194428488,2.5077806198835204,0.026066471096397936,0.0008363109046726481,5.1611492857261965e-12,-1.3552527156068803e-12,8.185674360561279e-13,1.3390976695559775e-12,7.244482791435303e-12,1.6078313611611605e-06,5.04244288812572e-06,4.6017205512782766e-07,3.3306690738754696e-16,1.148947603724082e-15,0.9205957624147914,0.0017980385984663894,0.19142296332009207,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.05184950645984254,0.01994806105115865,0.00128,0.9901225930926616,0.0,0.0,0.0037549140605449005,0.24971523587956193,0.24886084719379686,1.676725425170389e-11
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.0064,0.4,0.08333333333333333,1024,0.12560704436666426,0.12560704436378634,-2.8104798001273766e-09,2.8104798001273766e-09,-0.0,2.8104798001273766e-09,2.507727194428488,2.5077539291679103,0.005195568913193403,4.4967676802038037e-10,5.1611492857261965e-12,0.0,8.185674360561279e-13,1.3390976695559775e-12,1.1407541578023483e-12,1.6078313611611605e-06,5.04244288812572e-06,4.6017213195526097e-07,3.3306690738754696e-16,7.872813512221911e-16,0.9205957624147914,0.0017980385984663894,0.19142296332009207,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.05184950645984254,0.019948047838844546,0.00128,0.9901225927083748,0.0,0.0,0.003754918286068082,0.24971525996342728,0.24886084721577603,1.7142065544817342e-11
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.0064,0.4,0.125,1024,0.12560704436666426,0.12560169197286758,-0.005226947067062304,0.005226947067062304,0.005208333333333334,1.8613733728969732e-05,2.507727194428488,2.507727236422674,0.015687617049148225,0.0008363115307299687,5.1611492857261965e-12,-2.7105054312137607e-12,8.185674360561279e-13,1.3390976695559775e-12,4.562017430487231e-12,1.6078313611611605e-06,5.04244288812572e-06,4.601722009001108e-07,3.3306690738754696e-16,1.1723955140041654e-15,0.9205957624147914,0.0017980385984663894,0.19142296332009207,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.05184950645984254,0.019948034626535188,0.00128,0.9901225923239587,0.0,0.0,0.003754922511436831,0.24971528404455048,0.24886084723775517,1.692701534494745e-11
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.0036,0.125,0.041666666666666664,1024,0.12533971143800443,0.12534000499751755,0.005218835788594534,-0.005218835788594534,-0.005208333333333333,-1.050245526120104e-05,2.5072432540175957,2.5072461898265987,0.02611717220663618,8.15443091967896e-05,3.5157062446463294e-13,-3.2895497025930564e-11,1.5556445021047693e-12,9.748137626969244e-13,8.196183731712381e-10,8.974631179325954e-07,3.556088525328606e-06,1.2155118302992207e-06,4.440892098500626e-16,2.0720924975847764e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.006361054824752549,0.00072,0.9993772080870662,0.0,0.0,0.0005675670401071031,0.2499499717562209,0.24979988405534956,1.8987700300954202e-11
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.0036,0.125,0.125,1024,0.12533971143800443,0.12533941787822964,-0.0052188404410317205,0.0052188404410317205,0.005208333333333334,1.0507107698386545e-05,2.5072432540175957,2.5072432557060598,0.015594850783568544,8.154438189112063e-05,3.5157062446463294e-13,0.0,1.5556445021047693e-12,9.748137626969244e-13,8.240546023330353e-10,8.974631179325954e-07,3.556088525328606e-06,1.2155306848282699e-06,6.661338147750939e-16,1.0728917754221356e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.006361054563555124,0.00072,0.9993772080856016,0.0,0.0,0.000567567305513661,0.24994997324103374,0.2497998840555884,1.903177615503182e-11
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.0036,0.16,0.041666666666666664,1024,0.12533971143800443,0.12534019240604763,0.005218837274397378,-0.005218837274397378,-0.005208333333333333,-1.0503941064044647e-05,2.5072432540129697,2.507248064091231,0.026015407494386987,0.00013360223422457287,3.5157062446463294e-13,0.0,1.5556445021047693e-12,9.748137626969244e-13,3.5076724858029706e-10,8.974631179325954e-07,3.556088525328606e-06,1.4723811067041126e-06,4.440892098500626e-16,5.625749865956208e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.008115174264249209,0.00072,0.9989998339054207,0.0,0.0,0.0007036790370939794,0.24993596331579712,0.24974384839771702,1.878330824212071e-11
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.0036,0.16,0.125,1024,0.12533971143800443,0.1253392304697514,-0.00521883955102693,0.00521883955102693,0.005208333333333334,1.0506217693596193e-05,2.5072432540129697,2.507243256668253,0.015609856124471617,0.00013360229250628943,3.5157062446463294e-13,0.0,1.5556445021047693e-12,9.748137626969244e-13,3.564706863024014e-10,8.974631179325954e-07,3.556088525328606e-06,1.4723959598228475e-06,4.440892098500626e-16,2.8557156639408277e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.008115173718221874,0.00072,0.9989998339015007,0.0,0.0,0.0007036794716968053,0.2499359657486207,0.2497438483982179,1.8797963186045763e-11
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.0036,0.25,0.041666666666666664,1024,0.12533971143800443,0.12534088567641388,0.005218837375292166,-0.005218837375292166,-0.005208333333333333,-1.0504041958832831e-05,2.5072432540175957,2.50725499755892,0.025997827057070804,0.00032617733595576037,3.5157062446463294e-13,-2.4671622769447923e-11,1.5556445021047693e-12,9.748137626969244e-13,3.493222378025962e-11,8.974631179325954e-07,3.556088525328606e-06,1.760156841168481e-06,4.440892098500626e-16,7.199740803542908e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.012572451935593282,0.00072,0.9976677848041011,0.0,0.0,0.001168123196435944,0.24989994054260073,0.2495997502906238,1.849953523702652e-11
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.0036,0.25,0.125,1024,0.12533971143800443,0.1253385371995726,-0.005218837474719736,0.005218837474719736,0.005208333333333334,1.0504141386402308e-05,2.5072432540175957,2.507243260022052,0.015625737115085612,0.0003261773421699835,3.5157062446463294e-13,0.0,1.5556445021047693e-12,9.748137626969244e-13,4.733397007683493e-11,8.974631179325954e-07,3.556088525328606e-06,1.7601597406824432e-06,3.3306690738754696e-16,7.199990603723449e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.012572449869633517,0.00072,0.997667784782089,0.0,0.0,0.0011681242554701654,0.24989994648274508,0.24959975029253456,1.849953523702652e-11
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.0036,0.2,0.041666666666666664,1024,0.12533971143800443,0.12534046295078338,0.005218838742642561,-0.005218838742642561,-0.005208333333333333,-1.0505409309228067e-05,2.5072432540268474,2.507250769797261,0.025999965358921198,0.00020875354970570248,3.5157062446463294e-13,0.0,1.5556445021047693e-12,9.748137626969244e-13,1.2482859190754425e-10,8.974631179325954e-07,3.556088525328606e-06,1.6666683658739245e-06,5.551115123125783e-16,7.199865703633179e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.010105618207528838,0.00072,0.9984718254925671,0.0,0.0,0.0010425376981871293,0.24991995338447406,0.24967980593526107,1.849953523702652e-11
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.0036,0.2,0.125,1024,0.12533971143800443,0.12533895992516209,-0.005218839182897731,0.005218839182897731,0.005208333333333334,1.0505849564397193e-05,2.5072432540268474,2.507243258088413,0.015622994607876623,0.00020875356731590928,3.5157062446463294e-13,2.569960705150825e-11,1.5556445021047693e-12,9.748137626969244e-13,1.3236473028754858e-10,8.974631179325954e-07,3.556088525328606e-06,1.6666783285712583e-06,4.440892098500626e-16,6.88998857967249e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.010105617144942569,0.00072,0.9984718254834348,0.0,0.0,0.0010425382638519498,0.24991995718594495,0.24967980593623934,1.849953523702652e-11
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.0036,0.32,0.041666666666666664,1024,0.12533971143800443,0.12534163531036954,0.005218837795951689,-0.005218837795951689,-0.005208333333333333,-1.0504462618355671e-05,2.5072432540222214,2.507262494807113,0.025997711494074708,0.000534408990305453,3.5157062446463294e-13,-1.5058363506743115e-11,1.5556445021047693e-12,9.748137626969244e-13,8.08419997611054e-12,8.974631179325954e-07,3.556088525328606e-06,1.6576658414257928e-06,2.220446049250313e-16,4.504396855509185e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.015986822392911687,0.00072,0.9963030662856096,0.0,0.0,0.001472466186027005,0.2498719217654911,0.24948766759660015,1.849953523702652e-11
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.0036,0.32,0.125,1024,0.12533971143800443,0.1253377875653625,-0.0052188385468686024,0.0052188385468686024,0.005208333333333334,1.0505213535268523e-05,2.5072432540222214,2.5072432633064614,0.015626167022175477,0.000534409067199345,3.5157062446463294e-13,0.0,1.5556445021047693e-12,9.748137626969244e-13,1.774658198172574e-11,8.974631179325954e-07,3.556088525328606e-06,1.6576555091907252e-06,4.440892098500626e-16,8.962830477798889e-17,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.01598681808768032,0.00072,0.9963030662280161,0.0,0.0,0.0014724679190027123,0.24987193149857678,0.24948766760060745,1.849953523702652e-11
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.0036,0.4,0.041666666666666664,1024,0.12533971143800443,0.12534271748875858,0.00521883811485231,-0.00521883811485231,-0.005208333333333333,-1.050478151897686e-05,2.507243254003718,2.507273318153961,0.025997760311434002,0.0008350140983763698,3.5157062446463294e-13,6.424901762877063e-12,1.5556445021047693e-12,9.748137626969244e-13,1.9018286945282625e-11,8.974631179325954e-07,3.556088525328606e-06,1.3271076085286104e-06,4.440892098500626e-16,3.4212632726848823e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.019833705028391935,0.00072,0.9944380292304493,0.0,0.0,0.0017287868812711493,0.24983989916510652,0.2493595662430179,1.849953523702652e-11
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.0036,0.4,0.125,1024,0.12533971143800443,0.1253367053869815,-0.005218838581509175,0.005218838581509175,0.005208333333333334,1.0505248175841052e-05,2.507243254003718,2.507243267127479,0.015626279121741214,0.0008350141730414681,3.5157062446463294e-13,-3.2124508814385314e-12,1.5556445021047693e-12,9.748137626969244e-13,1.3631096251742747e-11,8.974631179325954e-07,3.556088525328606e-06,1.327079169222145e-06,4.440892098500626e-16,6.902478588699523e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,2.220446049250313e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.019833696680329388,0.00072,0.9944380290940256,0.0,0.0,0.001728789586203705,0.24983991437430667,0.24935956625084502,1.849953523702652e-11
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.0036,0.5,0.041666666666666664,1024,0.12533971143800443,0.12534440839264335,0.0052188384876873765,-0.0052188384876873765,-0.005208333333333333,-1.0505154354043499e-05,2.5072432540222214,2.5072902302414324,0.0259977963392968,0.0013047096219218441,3.5157062446463294e-13,-2.0559685641206602e-12,1.5556445021047693e-12,9.748137626969244e-13,2.4054758185343417e-11,8.974631179325954e-07,3.556088525328606e-06,9.472862875226085e-07,4.440892098500626e-16,6.770584093374054e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.024560808757899538,0.00072,0.9917115920340738,0.0,0.0,0.0023697169285889774,0.24979986920313266,0.249199429279821,1.849953523702652e-11
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.0036,0.5,0.125,1024,0.12533971143800443,0.1253350144831031,-0.005218838779243524,0.005218838779243524,0.005208333333333334,1.0505445910189912e-05,2.5072432540222214,2.507243270879108,0.015626379723274495,0.001304709694810881,3.5157062446463294e-13,-1.4391779948844622e-11,1.5556445021047693e-12,9.748137626969244e-13,1.467004295818697e-11,8.974631179325954e-07,3.556088525328606e-06,9.472863652382202e-07,3.3306690738754696e-16,4.47242243239998e-16,0.9525115260290704,0.0018603740742755281,0.19110564572330818,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.024560792599355313,0.00072,0.9917115917125927,0.0,0.0,0.0023697211439734356,0.24979989296974323,0.24919942929510924,1.849953523702652e-11
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.0036,0.4,0.041666666666666664,512,0.1253397114380057,0.12534271748875242,0.0052188381019414925,-0.0052188381019414925,-0.005208333333333333,-1.0504768608159479e-05,2.5072432540083436,2.507273318163213,0.026687263476163497,0.000835014096310639,3.589721112954673e-13,-1.9274705288631188e-11,5.166899685882242e-10,6.103075672332474e-10,6.43235245734175e-07,4.521803294832427e-05,8.845509195217621e-05,6.742895169997709e-05,3.3306690738754696e-16,3.413269666907581e-16,0.9530475192655103,0.0037228418721309,0.19112213193169858,1.1102230246251565e-16,0.0,0.0,0.1675880355700799,0.0514968540142588,0.019833705028392323,0.00072,0.9944380292304924,0.0,0.0,0.001728786881274591,0.24983989916510663,0.2493595662430183,1.8303913940087568e-11


==> anc/common_completion_threshold_validation_diagnostics.csv <==
case_id,panel,r,h,rho,nodes,scope,metric,value
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,L_flow,0.12519913586970385
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,L_map,0.1252009012970461
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,Q,0.005214518378624942
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,Q_minus_predicted,6.185045291608703e-06
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,coefficient_error,-6.185045291608703e-06
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[0],4.585703797364777e-14
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[1],-7.128805276472454e-12
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.025960318878041535
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,normalized_a_shift,-0.005214518378624942
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.506988773351788
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.5070064482169827
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,flow_section,att_V,-0.5001989198784696
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,flow_section,att_travel_time,250.97465679299515
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,flow_section,rep_V,-0.5001989198784675
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,flow_section,rep_travel_time,221.425864281689
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,map_section,att_V,-0.500207741215591
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,map_section,att_initial_u,-0.2487064317515466
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,map_section,att_landing_residual,4.440892098500626e-16
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,map_section,att_steps,624.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,map_section,rep_V,-0.5002077412155911
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,map_section,rep_initial_u,0.24875937512518614
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,map_section,rep_landing_residual,2.220446049250313e-16
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,map_section,rep_steps,551.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.1829452504562196
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.7613077663014565e-11
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,10.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.3909297017330179
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.600000002797803
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,7.08037496410796e-07
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9718246746617751
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.0018980950676987796
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.19092970173301788
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.05131055753677049
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,3.8079936389399938e-06
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,1.96920257877764e-12
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,1.5219247032332434e-12
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,1.400457527722665e-11
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.5790924123848527e-11
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.39092977771497267
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.6000000950538806
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,2.5094301911443573e-06
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.992836631026421
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.0019391340449734784
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.19092977771497266
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.01977380357121511
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.996730026255491
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.16758803557007987
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.6717738304805607e-11
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,11.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.5227319296379926
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.6949491695301895
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,1.8252169997623469e-07
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.9983924285709236
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019499852120525851
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.32273192963799263
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.05385217231008921
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,2.903420341425142e-06
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,2.4681368060441855e-12
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,1.7493850335351113e-12
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,5.616174192368817e-12
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.556244022538067e-11
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.5227233905282831
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6949490043945799
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,1.613206567108172e-06
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.9995976741582808
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.0019523392073403922
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.3227233905282831
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.020814687093726303
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.997906705342086
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,7.08037496410796e-07
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.8079936389399938e-06
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,2.4681368060441855e-12
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,1.7493850335351113e-12
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,1.400457527722665e-11
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,2.5094301911443573e-06
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9718246746617751
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018980950676987796
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.0004232
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.16758803557007987
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.05131055753677049
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.01977380357121511
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19092970173301788
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0012392141111663424
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.996730026255491
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,125742.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24962367260467244
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.2499059207756013
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,4.2318476500824427e-16
panel_a_r0p046_h0p4_rho0p041666667_N1024,panel_a,0.046,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9999280009841414e-13
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,L_flow,0.12519913586970385
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,L_map,0.12519913586965864
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,Q,-1.3355239715050916e-10
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,Q_minus_predicted,-1.3355239715050916e-10
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,coefficient_error,1.3355239715050916e-10
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,joint_scaled_residual[0],4.585703797364777e-14
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,joint_scaled_residual[1],-7.128805276472454e-12
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,matched_graph_quotient_max,0.005190497729363198
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,normalized_a_shift,1.3355239715050916e-10
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,predicted_Q,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,scaled_flow_splitting_slope_L,2.506988773351788
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,scaled_map_splitting_slope_L,2.5069976131466265
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,threshold,theoretical_normalized_a_shift,-0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,flow_section,att_V,-0.5001989198784696
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,flow_section,att_travel_time,250.97465679299515
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,flow_section,rep_V,-0.5001989198784675
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,flow_section,rep_travel_time,221.425864281689
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,map_section,att_V,-0.5002006841471279
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,map_section,att_initial_u,-0.24870643127744727
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,map_section,att_landing_residual,2.220446049250313e-16
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,map_section,att_steps,624.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,map_section,rep_V,-0.500200684147128
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,map_section,rep_initial_u,0.24875937472477994
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,map_section,rep_landing_residual,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,map_section,rep_steps,551.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_completed_normal_gap,0.1829452504562196
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_final_update,1.7613077663014565e-11
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_iterations,10.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_maximum_V,-0.3909297017330179
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_minimum_V,-0.600000002797803
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_flow_invariance_residual,7.08037496410796e-07
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_flow_minimum_base_derivative,0.9718246746617751
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_flow_minimum_base_spacing,0.0018980950676987796
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_flow_normal_strip_margin,0.19092970173301788
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_flow_strip_inward_margin,0.05131055753677049
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_flow_tangency_residual,3.8079936389399938e-06
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_local_flow_invariance_residual,1.96920257877764e-12
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_local_flow_tangency_residual,1.5219247032332434e-12
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_local_map_invariance_residual,2.3651747227404485e-11
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_final_update,1.5323076141271486e-11
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_maximum_V,-0.390929775118891
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_minimum_V,-0.6000000950538816
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_map_invariance_residual,2.5094206240749983e-06
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_map_minimum_base_derivative,0.9928366309436569
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_map_minimum_base_spacing,0.00193913404481183
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_map_normal_strip_margin,0.19092977511889098
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_map_strip_inward_margin,0.019773802130353152
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,att_strip_base_map_derivative,0.9967300262416634
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_completed_normal_gap,0.16758803557007987
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_final_update,1.6717738304805607e-11
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_iterations,11.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_maximum_V,-0.5227319296379926
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_minimum_V,-0.6949491695301895
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_flow_invariance_residual,1.8252169997623469e-07
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_flow_minimum_base_derivative,0.9983924285709236
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019499852120525851
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_flow_normal_strip_margin,0.32273192963799263
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_flow_strip_inward_margin,0.05385217231008921
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_flow_tangency_residual,2.903420341425142e-06
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_local_flow_invariance_residual,2.4681368060441855e-12
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_local_flow_tangency_residual,1.7493850335351113e-12
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_local_map_invariance_residual,1.5193291069692805e-11
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_final_update,1.6649348566488698e-11
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_maximum_V,-0.5227233030074755
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_minimum_V,-0.6949490089438147
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_map_invariance_residual,1.6131755599113617e-06
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_map_minimum_base_derivative,0.9995976741622599
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_map_minimum_base_spacing,0.0019523392073481638
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_map_normal_strip_margin,0.3227233030074755
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_map_strip_inward_margin,0.020814688538951298
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,graph_audit,rep_strip_base_map_derivative,0.9979067052992248
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_flow_graph_invariance,7.08037496410796e-07
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.8079936389399938e-06
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,2.4681368060441855e-12
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,1.7493850335351113e-12
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,2.3651747227404485e-11
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_map_graph_invariance,2.5094206240749983e-06
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_section_landing_residual,6.661338147750939e-16
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9718246746617751
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018980950676987796
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_speed,0.0004232
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.16758803557007987
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.05131055753677049
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019773802130353152
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19092970173301788
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.001239214504838465
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9967300262416634
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.calls,153627.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.2496236726054673
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24990592340013446
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_physical_residual,4.2319944770774495e-16
panel_a_r0p046_h0p4_rho0p083333333_N1024,panel_a,0.046,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9999973899231804e-13
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,L_flow,0.12519913586970385
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,L_map,0.12519737044310003
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,Q,-0.005214516197531086
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,Q_minus_predicted,-6.182864197751964e-06
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,coefficient_error,6.182864197751964e-06
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,joint_scaled_residual[0],4.585703797364777e-14
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,joint_scaled_residual[1],1.4257610552944908e-11
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,matched_graph_quotient_max,0.015592376631732838
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,normalized_a_shift,0.005214516197531086
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.506988773351788
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,scaled_map_splitting_slope_L,2.5069887778530187
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,flow_section,att_V,-0.5001989198784696
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,flow_section,att_travel_time,250.97465679299515
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,flow_section,rep_V,-0.5001989198784675
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,flow_section,rep_travel_time,221.425864281689
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,map_section,att_V,-0.5001936270787487
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,map_section,att_initial_u,-0.2487064308033575
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,map_section,att_steps,624.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,map_section,rep_V,-0.5001936270787485
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,map_section,rep_initial_u,0.24875937432439646
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,map_section,rep_landing_residual,2.220446049250313e-16
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,map_section,rep_steps,551.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_completed_normal_gap,0.1829452504562196
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_flow_graph_final_update,1.7613077663014565e-11
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_flow_graph_iterations,10.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.3909297017330179
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.600000002797803
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_flow_invariance_residual,7.08037496410796e-07
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9718246746617751
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.0018980950676987796
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.19092970173301788
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.05131055753677049
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_flow_tangency_residual,3.8079936389399938e-06
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_local_flow_invariance_residual,1.96920257877764e-12
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_local_flow_tangency_residual,1.5219247032332434e-12
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_local_map_invariance_residual,3.287786709549323e-11
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_map_graph_final_update,1.7396084572851578e-11
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.3909297725228088
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.6000000950538825
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_map_invariance_residual,2.509400865824407e-06
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9928366308605518
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.0019391340446495153
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_map_normal_strip_margin,0.1909297725228088
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_map_strip_inward_margin,0.019773800689491472
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,att_strip_base_map_derivative,0.9967300262278358
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_completed_normal_gap,0.16758803557007987
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_flow_graph_final_update,1.6717738304805607e-11
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_flow_graph_iterations,11.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.5227319296379926
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.6949491695301895
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_flow_invariance_residual,1.8252169997623469e-07
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.9983924285709236
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019499852120525851
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.32273192963799263
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.05385217231008921
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_flow_tangency_residual,2.903420341425142e-06
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_local_flow_invariance_residual,2.4681368060441855e-12
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_local_flow_tangency_residual,1.7493850335351113e-12
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_local_map_invariance_residual,2.5714097517948176e-11
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_map_graph_final_update,1.704836272153898e-11
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.5227232152499427
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.6949490134930484
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_map_invariance_residual,1.6131572332378497e-06
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.9995976741661252
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.0019523392073557133
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.3227232152499427
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.020814689984175933
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9979067052563635
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,7.08037496410796e-07
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.8079936389399938e-06
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,2.4681368060441855e-12
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,1.7493850335351113e-12
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,3.287786709549323e-11
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,2.509400865824407e-06
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9718246746617751
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018980950676987796
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.0004232
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.16758803557007987
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.05131055753677049
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019773800689491472
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19092970173301788
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0012392148984869955
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9967300262278358
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,stage.calls,114676.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24962367260626206
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24990592602456888
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,4.2319944770774495e-16
panel_a_r0p046_h0p4_rho0p125_N1024,panel_a,0.046,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9999973899231804e-13
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,L_flow,0.1251504344092505
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,L_map,0.1251517689399399
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,Q,0.0052130105055004
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,Q_minus_predicted,4.6771721670668676e-06
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,coefficient_error,-4.6771721670668676e-06
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[0],8.326672684688674e-15
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[1],4.336808689942017e-11
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.025947880621934868
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,normalized_a_shift,-0.0052130105055004
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.5069006093225705
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.5069139750824583
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,flow_section,att_V,-0.5001503111595076
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,flow_section,att_travel_time,331.9426278994468
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,flow_section,rep_V,-0.5001503111595073
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,flow_section,rep_travel_time,292.86821134441743
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,map_section,att_V,-0.5001569804956578
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,map_section,att_initial_u,-0.24918712402495444
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,map_section,att_steps,827.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,map_section,rep_V,-0.5001569804956574
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,map_section,rep_initial_u,0.2488404188604787
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,map_section,rep_landing_residual,4.440892098500626e-16
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,map_section,rep_steps,729.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.18294525045621962
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.4890255695121368e-11
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,8.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.39087632400983463
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000235312442
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,5.874938006078523e-07
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9786328368769546
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.001911392259525302
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.19087632400983462
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.051245878635187966
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,4.2402645036186334e-06
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,2.3547275240787258e-12
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,1.833743389339365e-12
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,3.1385560816943325e-11
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.582328712501635e-11
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.39087633324957755
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.600000162610351
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,2.6178149645783577e-06
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.9946397286674937
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.0019426557200536987
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.19087633324957753
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.019753071989001447
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.9975273685452524
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.16758803557007992
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.805777749552817e-11
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,8.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.5226817202208393
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.695081787579083
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,1.4082031496442937e-07
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.9987808607864963
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019507438687236256
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.32268172022083924
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.05391685121167174
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,1.8260535309868459e-06
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,4.085953797527964e-12
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,2.9792014124771504e-12
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,2.8490543257930767e-11
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.681677019860217e-11
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.5226858921838148
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6950816875862187
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,1.7718593676718797e-06
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.9996949629683058
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.0019525292245474724
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.32268589218381477
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.020844562480017398
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.9984131124364963
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,5.874938006078523e-07
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,4.2402645036186334e-06
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,4.085953797527964e-12
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,2.9792014124771504e-12
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,3.1385560816943325e-11
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,2.6178149645783577e-06
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,6.661338147750939e-16
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9786328368769546
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.001911392259525302
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00032
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.16758803557007992
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.051245878635187966
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019753071989001447
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19087632400983462
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0008119469549400515
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9975273685452524
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,180949.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24971547005836822
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.2499288690145775
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,3.1767644070868075e-16
panel_a_r0p04_h0p4_rho0p041666667_N1024,panel_a,0.04,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9854777544292546e-13
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,L_flow,0.1251504344092505
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,L_map,0.12515043440943133
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,Q,7.063465656398901e-10
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,Q_minus_predicted,7.063465656398901e-10
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,coefficient_error,-7.063465656398901e-10
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,joint_scaled_residual[0],8.326672684688674e-15
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,joint_scaled_residual[1],-2.1684043449710085e-11
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,matched_graph_quotient_max,0.005191001641773398
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,normalized_a_shift,-7.063465656398901e-10
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,predicted_Q,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,scaled_flow_splitting_slope_L,2.5069006093225705
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,scaled_map_splitting_slope_L,2.506907293572946
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,threshold,theoretical_normalized_a_shift,-0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,flow_section,att_V,-0.5001503111595076
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,flow_section,att_travel_time,331.9426278994468
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,flow_section,rep_V,-0.5001503111595073
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,flow_section,rep_travel_time,292.86821134441743
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,map_section,att_V,-0.5001516450273344
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,map_section,att_initial_u,-0.24918712375321253
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,map_section,att_landing_residual,2.220446049250313e-16
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,map_section,att_steps,827.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,map_section,rep_V,-0.5001516450273347
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,map_section,rep_initial_u,0.24884041863087536
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,map_section,rep_landing_residual,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,map_section,rep_steps,729.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_completed_normal_gap,0.18294525045621962
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_final_update,1.4890255695121368e-11
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_iterations,8.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_maximum_V,-0.39087632400983463
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000235312442
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_flow_invariance_residual,5.874938006078523e-07
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_flow_minimum_base_derivative,0.9786328368769546
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_flow_minimum_base_spacing,0.001911392259525302
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_flow_normal_strip_margin,0.19087632400983462
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_flow_strip_inward_margin,0.051245878635187966
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_flow_tangency_residual,4.2402645036186334e-06
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_local_flow_invariance_residual,2.3547275240787258e-12
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_local_flow_tangency_residual,1.833743389339365e-12
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_local_map_invariance_residual,3.701738915395936e-11
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_final_update,1.4117429447679797e-11
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_maximum_V,-0.39087633176510433
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_minimum_V,-0.6000001626103517
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_map_invariance_residual,2.6178130616005824e-06
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_map_minimum_base_derivative,0.9946397286324782
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_map_minimum_base_spacing,0.001942655719985309
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_map_normal_strip_margin,0.19087633176510432
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_map_strip_inward_margin,0.01975307116542263
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,att_strip_base_map_derivative,0.9975273685392647
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_completed_normal_gap,0.16758803557007992
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_final_update,1.805777749552817e-11
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_iterations,8.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_maximum_V,-0.5226817202208393
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_minimum_V,-0.695081787579083
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_flow_invariance_residual,1.4082031496442937e-07
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_flow_minimum_base_derivative,0.9987808607864963
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019507438687236256
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_flow_normal_strip_margin,0.32268172022083924
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_flow_strip_inward_margin,0.05391685121167174
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_flow_tangency_residual,1.8260535309868459e-06
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_local_flow_invariance_residual,4.085953797527964e-12
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_local_flow_tangency_residual,2.9792014124771504e-12
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_local_map_invariance_residual,3.3570146662498246e-11
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_final_update,1.5191514712853404e-11
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_maximum_V,-0.5226858813593597
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_minimum_V,-0.695081690163617
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_map_invariance_residual,1.7718316619452779e-06
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_map_minimum_base_derivative,0.9996949629703522
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_map_minimum_base_spacing,0.0019525292245514692
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_map_normal_strip_margin,0.32268588135935966
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_map_strip_inward_margin,0.020844563306092245
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,graph_audit,rep_strip_base_map_derivative,0.9984131124178872
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_flow_graph_invariance,5.874938006078523e-07
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_flow_tangency_residual,4.2402645036186334e-06
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,4.085953797527964e-12
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,2.9792014124771504e-12
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,3.701738915395936e-11
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_map_graph_invariance,2.6178130616005824e-06
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9786328368769546
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.001911392259525302
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00032
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.16758803557007992
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.051245878635187966
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.01975307116542263
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19087632400983462
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0008119472236703673
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9975273685392647
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.calls,190453.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.2497154700587119
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24992887051460616
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_physical_residual,3.199995823877089e-16
panel_a_r0p04_h0p4_rho0p083333333_N1024,panel_a,0.04,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9999973899231804e-13
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,L_flow,0.1251504344092505
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,L_map,0.12514909987770134
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,Q,-0.005213013863899251
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,Q_minus_predicted,-4.680530565916684e-06
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,coefficient_error,4.680530565916684e-06
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,joint_scaled_residual[0],8.326672684688674e-15
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,joint_scaled_residual[1],-2.1684043449710085e-11
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,matched_graph_quotient_max,0.015579431590292956
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,normalized_a_shift,0.005213013863899251
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.5069006093225705
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,scaled_map_splitting_slope_L,2.506900611903839
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,flow_section,att_V,-0.5001503111595076
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,flow_section,att_travel_time,331.9426278994468
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,flow_section,rep_V,-0.5001503111595073
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,flow_section,rep_travel_time,292.86821134441743
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,map_section,att_V,-0.500146309558968
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,map_section,att_initial_u,-0.2491871234814674
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,map_section,att_steps,827.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,map_section,rep_V,-0.5001463095589682
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,map_section,rep_initial_u,0.24884041840129306
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,map_section,rep_landing_residual,1.1102230246251565e-16
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,map_section,rep_steps,729.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_completed_normal_gap,0.18294525045621962
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_flow_graph_final_update,1.4890255695121368e-11
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_flow_graph_iterations,8.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.39087632400983463
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000235312442
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_flow_invariance_residual,5.874938006078523e-07
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9786328368769546
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.001911392259525302
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.19087632400983462
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.051245878635187966
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_flow_tangency_residual,4.2402645036186334e-06
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_local_flow_invariance_residual,2.3547275240787258e-12
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_local_flow_tangency_residual,1.833743389339365e-12
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_local_map_invariance_residual,4.2277070733121036e-11
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_map_graph_final_update,1.58237312142262e-11
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.390876330280631
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.6000001626103532
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_map_invariance_residual,2.6178005419486006e-06
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9946397285974626
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.0019426557199169192
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_map_normal_strip_margin,0.190876330280631
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_map_strip_inward_margin,0.01975307034184315
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,att_strip_base_map_derivative,0.9975273685332771
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_completed_normal_gap,0.16758803557007992
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_flow_graph_final_update,1.805777749552817e-11
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_flow_graph_iterations,8.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.5226817202208393
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.695081787579083
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_flow_invariance_residual,1.4082031496442937e-07
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.9987808607864963
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019507438687236256
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.32268172022083924
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.05391685121167174
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_flow_tangency_residual,1.8260535309868459e-06
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_local_flow_invariance_residual,4.085953797527964e-12
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_local_flow_tangency_residual,2.9792014124771504e-12
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_local_map_invariance_residual,3.9452552336172175e-11
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_map_graph_final_update,1.6822765402935147e-11
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.5226858702682612
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.6950816927410177
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_map_invariance_residual,1.7718167293345743e-06
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.999694962972626
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.00195252922455591
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.3226858702682612
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.020844564132167565
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9984131123994073
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,5.874938006078523e-07
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,4.2402645036186334e-06
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,4.085953797527964e-12
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,2.9792014124771504e-12
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,4.2277070733121036e-11
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,2.6178005419486006e-06
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,6.661338147750939e-16
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9786328368769546
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.001911392259525302
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00032
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.16758803557007992
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.051245878635187966
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.01975307034184315
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19087632400983462
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0008119474924045689
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9975273685332771
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,stage.calls,179481.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24971547005905553
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24992887201459216
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,3.198802334125617e-16
panel_a_r0p04_h0p4_rho0p125_N1024,panel_a,0.04,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9992514588285104e-13
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,L_flow,0.12525474451592664
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,L_map,0.125257001266466
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,Q,0.005216231830976409
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,Q_minus_predicted,7.898497643076159e-06
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,coefficient_error,-7.898497643076159e-06
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[0],1.0675221390626505e-13
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[1],4.9349211310218676e-12
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.025975190445254065
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,normalized_a_shift,-0.005216231830976409
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.5070894408370985
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.5071120252500707
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,flow_section,att_V,-0.5002543910079537
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,flow_section,att_travel_time,196.379470035548
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,flow_section,rep_V,-0.5002543910079481
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,flow_section,rep_travel_time,173.25361824393403
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,map_section,att_V,-0.5002656653043012
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,map_section,att_initial_u,-0.2485815199076747
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,map_section,att_landing_residual,2.220446049250313e-16
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,map_section,att_steps,488.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,map_section,rep_V,-0.500265665304301
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,map_section,rep_initial_u,0.24806275889186397
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,map_section,rep_landing_residual,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,map_section,rep_steps,430.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.7840784405365184e-11
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,12.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.3909952345010102
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000086556303
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,2.456069906231484e-06
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9640050430003839
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.0018828223496101248
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.1909952345010102
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.05138432297023349
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,4.044642755870152e-06
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,1.3700152123874432e-12
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,1.0497537084389053e-12
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,7.46369632764754e-12
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.6768419985879746e-11
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.3909953784884732
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.6000000322900929
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,2.1011528790193523e-06
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.9908277403375223
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.0019352104303467232
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.1909953784884732
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.019797486815231996
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.9958216272056761
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.7695511722592983e-11
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,13.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.5227827014495017
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.6947550559386823
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,5.999698169389944e-07
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.9979526599590827
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019491262889825833
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.32278270144950166
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.05377840687662622
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,1.944037399692969e-06
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,1.9400037132299985e-12
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,1.3315228910779076e-12
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,1.1542766742422828e-11
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.6458612250858096e-11
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.5227746848208238
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6947549202948627
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,1.2697114686321953e-06
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.9994875550291908
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.0019521241309163884
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.3227746848208238
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.020780653808052746
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.9973334566327599
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,2.456069906231484e-06
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,4.044642755870152e-06
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.9400037132299985e-12
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,1.3315228910779076e-12
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,1.1542766742422828e-11
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,2.1011528790193523e-06
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,2.220446049250313e-16
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9640050430003839
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018828223496101248
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.0005408
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.05138432297023349
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019797486815231996
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.1909952345010102
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0014170389654137028
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9958216272056761
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,86995.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24951904441203512
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24987976539043702
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,3.101110479519775e-16
panel_a_r0p052_h0p4_rho0p041666667_N1024,panel_a,0.052,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.1468603844377867e-13
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,L_flow,0.12525474451592664
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,L_map,0.12525474451582366
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,Q,-2.380155874312502e-10
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,Q_minus_predicted,-2.380155874312502e-10
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,coefficient_error,2.380155874312502e-10
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,joint_scaled_residual[0],1.0675221390626505e-13
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,joint_scaled_residual[1],4.9349211310218676e-12
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,matched_graph_quotient_max,0.005190927587792123
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,normalized_a_shift,2.380155874312502e-10
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,predicted_Q,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,scaled_flow_splitting_slope_L,2.5070894408370985
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,scaled_map_splitting_slope_L,2.507100736875989
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,threshold,theoretical_normalized_a_shift,-0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,flow_section,att_V,-0.5002543910079537
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,flow_section,att_travel_time,196.379470035548
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,flow_section,rep_V,-0.5002543910079481
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,flow_section,rep_travel_time,173.25361824393403
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,map_section,att_V,-0.500256645869809
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,map_section,att_initial_u,-0.24858151913437798
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,map_section,att_landing_residual,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,map_section,att_steps,488.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,map_section,rep_V,-0.5002566458698089
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,map_section,rep_initial_u,0.24806275824136112
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,map_section,rep_landing_residual,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,map_section,rep_steps,430.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_final_update,1.7840784405365184e-11
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_iterations,12.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_maximum_V,-0.3909952345010102
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000086556303
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_flow_invariance_residual,2.456069906231484e-06
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_flow_minimum_base_derivative,0.9640050430003839
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_flow_minimum_base_spacing,0.0018828223496101248
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_flow_normal_strip_margin,0.1909952345010102
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_flow_strip_inward_margin,0.05138432297023349
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_flow_tangency_residual,4.044642755870152e-06
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_local_flow_invariance_residual,1.3700152123874432e-12
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_local_flow_tangency_residual,1.0497537084389053e-12
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_local_map_invariance_residual,7.200462448508915e-12
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_final_update,1.794603354809965e-11
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_maximum_V,-0.39099537424959424
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_minimum_V,-0.6000000322900934
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_map_invariance_residual,2.1011405960669194e-06
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_map_minimum_base_derivative,0.9908277401631267
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_map_minimum_base_spacing,0.0019352104300061068
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_map_normal_strip_margin,0.19099537424959423
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_map_strip_inward_margin,0.019797484461552106
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,att_strip_base_map_derivative,0.9958216271768148
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_final_update,1.7695511722592983e-11
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_iterations,13.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_maximum_V,-0.5227827014495017
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_minimum_V,-0.6947550559386823
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_flow_invariance_residual,5.999698169389944e-07
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_flow_minimum_base_derivative,0.9979526599590827
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019491262889825833
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_flow_normal_strip_margin,0.32278270144950166
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_flow_strip_inward_margin,0.05377840687662622
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_flow_tangency_residual,1.944037399692969e-06
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_local_flow_invariance_residual,1.9400037132299985e-12
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_local_flow_tangency_residual,1.3315228910779076e-12
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_local_map_invariance_residual,9.815481760711009e-13
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_final_update,1.7619794512313547e-11
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_maximum_V,-0.5227743851596935
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_minimum_V,-0.6947549276921404
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_map_invariance_residual,1.2696812037304994e-06
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_map_minimum_base_derivative,0.9994875550402185
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_map_minimum_base_spacing,0.0019521241309379267
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_map_normal_strip_margin,0.32277438515969353
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_map_strip_inward_margin,0.02078065616885033
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,graph_audit,rep_strip_base_map_derivative,0.9973334565438066
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_flow_graph_invariance,2.456069906231484e-06
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_flow_tangency_residual,4.044642755870152e-06
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.9400037132299985e-12
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,1.3315228910779076e-12
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,7.200462448508915e-12
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_map_graph_invariance,2.1011405960669194e-06
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_section_landing_residual,6.661338147750939e-16
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9640050430003839
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018828223496101248
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_speed,0.0005408
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.05138432297023349
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019797484461552106
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.1909952345010102
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.001417039730159747
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9958216271768148
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.calls,85495.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24951904441369369
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24987976967807377
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_physical_residual,3.90265597616235e-16
panel_a_r0p052_h0p4_rho0p083333333_N1024,panel_a,0.052,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.4432899320127035e-13
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,L_flow,0.12525474451592664
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,L_map,0.1252524877653076
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,Q,-0.005216232015162468
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,Q_minus_predicted,-7.898681829134058e-06
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,coefficient_error,7.898681829134058e-06
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,joint_scaled_residual[0],1.0675221390626505e-13
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,joint_scaled_residual[1],1.4804763393065603e-11
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,matched_graph_quotient_max,0.015606027216163028
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,normalized_a_shift,0.005216232015162468
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.5070894408370985
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,scaled_map_splitting_slope_L,2.507089448186988
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,flow_section,att_V,-0.5002543910079537
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,flow_section,att_travel_time,196.379470035548
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,flow_section,rep_V,-0.5002543910079481
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,flow_section,rep_travel_time,173.25361824393403
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,map_section,att_V,-0.5002476264354003
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,map_section,att_initial_u,-0.2485815183610923
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,map_section,att_landing_residual,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,map_section,att_steps,488.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,map_section,rep_V,-0.5002476264354
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,map_section,rep_initial_u,0.24806275759092286
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,map_section,rep_landing_residual,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,map_section,rep_steps,430.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_flow_graph_final_update,1.7840784405365184e-11
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_flow_graph_iterations,12.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.3909952345010102
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000086556303
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_flow_invariance_residual,2.456069906231484e-06
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9640050430003839
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.0018828223496101248
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.1909952345010102
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.05138432297023349
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_flow_tangency_residual,4.044642755870152e-06
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_local_flow_invariance_residual,1.3700152123874432e-12
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_local_flow_tangency_residual,1.0497537084389053e-12
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_local_map_invariance_residual,2.1337043243363496e-11
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_map_graph_final_update,1.6784296175131885e-11
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.3909953700107158
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.6000000322900939
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_map_invariance_residual,2.101116156949523e-06
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9908277399886174
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.0019352104296652684
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_map_normal_strip_margin,0.19099537001071581
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_map_strip_inward_margin,0.01979748210787241
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,att_strip_base_map_derivative,0.9958216271478673
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_flow_graph_final_update,1.7695511722592983e-11
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_flow_graph_iterations,13.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.5227827014495017
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.6947550559386823
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_flow_invariance_residual,5.999698169389944e-07
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.9979526599590827
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019491262889825833
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.32278270144950166
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.05377840687662622
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_flow_tangency_residual,1.944037399692969e-06
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_local_flow_invariance_residual,1.9400037132299985e-12
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_local_flow_tangency_residual,1.3315228910779076e-12
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_local_map_invariance_residual,1.4507950396591696e-11
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_map_graph_final_update,1.6484147380424474e-11
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.5227740852837165
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.6947549350894178
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_map_invariance_residual,1.2696644328125117e-06
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.9994875550510187
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.001952124130959021
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.3227740852837165
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.020780658529648915
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9973334564547671
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,2.456069906231484e-06
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,4.044642755870152e-06
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.9400037132299985e-12
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,1.3315228910779076e-12
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,2.1337043243363496e-11
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,2.101116156949523e-06
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,2.220446049250313e-16
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9640050430003839
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018828223496101248
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.0005408
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.05138432297023349
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.01979748210787241
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.1909952345010102
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0014170404948953552
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9958216271478673
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,stage.calls,85696.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24951904441535225
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.2498797739655043
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,2.1974955188852616e-16
panel_a_r0p052_h0p4_rho0p125_N1024,panel_a,0.052,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,8.126832540256146e-14
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,L_flow,0.12533971143800443
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,L_map,0.12534271748875858
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,Q,0.00521883811485231
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,Q_minus_predicted,1.050478151897686e-05
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,coefficient_error,-1.050478151897686e-05
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[1],6.424901762877063e-12
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.025997760311434002
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,normalized_a_shift,-0.00521883811485231
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.507243254003718
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.507273318153961
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,flow_section,att_V,-0.5003390826693322
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,flow_section,att_travel_time,147.4806351366828
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,flow_section,rep_V,-0.5003390826693112
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,flow_section,rep_travel_time,130.10755311897236
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,map_section,att_V,-0.5003540962009104
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,map_section,att_initial_u,-0.24826938814524357
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,map_section,att_steps,366.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,map_section,rep_V,-0.5003540962009102
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,map_section,rep_initial_u,0.2473098493835051
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,map_section,rep_landing_residual,2.220446049250313e-16
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,map_section,rep_steps,322.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,14.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,1.9018286945282625e-11
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.5604073588804113e-11
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.391105781659446
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.60000000998363
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,1.3271076085286104e-06
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.9879033897395857
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.0019294988080851283
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.19110578165944597
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.019833705028391935
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.9944380292304493
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,1.4874546039322922e-11
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.529332216421153e-11
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.5228619192239561
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6943421800006386
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,7.169359389491703e-07
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.9993213384520914
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.001951799489164241
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.3228619192239561
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.020728824209251095
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.9964687905775631
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,1.9018286945282625e-11
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.3271076085286104e-06
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019833705028391935
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0017287868812711493
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9944380292304493
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,67586.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.2493595662430179
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24983989916510652
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,3.4212632726848823e-16
panel_a_r0p06_h0p4_rho0p041666667_N1024,panel_a,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,9.50350909079134e-14
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,L_flow,0.12533971143800443
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,L_map,0.1253397114377166
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,Q,-4.996915672145596e-10
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,Q_minus_predicted,-4.996915672145596e-10
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,coefficient_error,4.996915672145596e-10
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,joint_scaled_residual[1],3.2124508814385314e-12
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,matched_graph_quotient_max,0.005192017375253555
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,normalized_a_shift,4.996915672145596e-10
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,predicted_Q,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,scaled_flow_splitting_slope_L,2.507243254003718
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,scaled_map_splitting_slope_L,2.5072582929229017
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,threshold,theoretical_normalized_a_shift,-0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,flow_section,att_V,-0.5003390826693322
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,flow_section,att_travel_time,147.4806351366828
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,flow_section,rep_V,-0.5003390826693112
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,flow_section,rep_travel_time,130.10755311897236
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,map_section,att_V,-0.5003420853817878
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,map_section,att_initial_u,-0.24826938677768187
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,map_section,att_landing_residual,2.220446049250313e-16
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,map_section,att_steps,366.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,map_section,rep_V,-0.5003420853817877
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,map_section,rep_initial_u,0.24730984823849245
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,map_section,rep_landing_residual,2.220446049250313e-16
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,map_section,rep_steps,322.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_iterations,14.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_local_map_invariance_residual,2.4928392683420952e-12
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_final_update,1.671918159473762e-11
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_maximum_V,-0.3911057741471729
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_minimum_V,-0.6000000099836303
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_map_invariance_residual,1.3270983289515037e-06
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_map_minimum_base_derivative,0.987903389325993
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_map_minimum_base_spacing,0.00192949880727733
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_map_normal_strip_margin,0.1911057741471729
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_map_strip_inward_margin,0.01983370085436037
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,att_strip_base_map_derivative,0.994438029162259
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_local_map_invariance_residual,3.1620261964349083e-12
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_final_update,1.6387002865769773e-11
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_maximum_V,-0.5228609850603074
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_minimum_V,-0.69434219300907
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_map_invariance_residual,7.169145201935123e-07
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_map_minimum_base_derivative,0.9993213384808541
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_map_minimum_base_spacing,0.0019517994892204182
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_map_normal_strip_margin,0.3228609850603074
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_map_strip_inward_margin,0.02072882839588369
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,graph_audit,rep_strip_base_map_derivative,0.9964687903687706
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,3.1620261964349083e-12
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.3270983289515037e-06
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_section_landing_residual,5.551115123125783e-16
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.01983370085436037
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0017287882337506943
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.994438029162259
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.calls,66789.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24935956624693145
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24983990676995005
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_physical_residual,4.768185846160122e-16
panel_a_r0p06_h0p4_rho0p083333333_N1024,panel_a,0.06,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.3244960683778118e-13
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,L_flow,0.12533971143800443
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,L_map,0.1253367053869815
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,Q,-0.005218838581509175
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,Q_minus_predicted,-1.0505248175841052e-05
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,coefficient_error,1.0505248175841052e-05
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,joint_scaled_residual[1],-3.2124508814385314e-12
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,matched_graph_quotient_max,0.015626279121741214
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,normalized_a_shift,0.005218838581509175
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.507243254003718
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,scaled_map_splitting_slope_L,2.507243267127479
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,flow_section,att_V,-0.5003390826693322
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,flow_section,att_travel_time,147.4806351366828
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,flow_section,rep_V,-0.5003390826693112
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,flow_section,rep_travel_time,130.10755311897236
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,map_section,att_V,-0.500330074562863
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,map_section,att_initial_u,-0.24826938541014634
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,map_section,att_steps,366.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,map_section,rep_V,-0.5003300745628632
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,map_section,rep_initial_u,0.24730984709363163
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,map_section,rep_landing_residual,2.220446049250313e-16
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,map_section,rep_steps,322.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_flow_graph_iterations,14.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_local_map_invariance_residual,1.3631096251742747e-11
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_map_graph_final_update,1.7606471836018045e-11
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.3911057666349027
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.6000000099836305
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_map_invariance_residual,1.327079169222145e-06
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9879033889121729
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.0019294988064690877
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_map_normal_strip_margin,0.1911057666349027
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_map_strip_inward_margin,0.019833696680329388
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,att_strip_base_map_derivative,0.9944380290940256
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,2.220446049250313e-16
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_local_map_invariance_residual,9.359735209102382e-12
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_map_graph_final_update,1.7129297980034153e-11
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.5228600507810676
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.6943422060174967
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_map_invariance_residual,7.169043122479124e-07
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.9993213385097306
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.0019517994892768176
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.32286005078106755
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.020728832582517176
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9964687901598919
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,2.220446049250313e-16
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,1.3631096251742747e-11
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.327079169222145e-06
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019833696680329388
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.001728789586203705
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9944380290940256
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,stage.calls,67168.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24935956625084502
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24983991437430667
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,6.902478588699523e-16
panel_a_r0p06_h0p4_rho0p125_N1024,panel_a,0.06,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9173551635276453e-13
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,L_flow,0.12546348688249448
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,L_map,0.1254675814079077
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,Q,0.005222608945436308
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,Q_minus_predicted,1.4275612102975302e-05
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,coefficient_error,-1.4275612102975302e-05
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[0],1.4559781951512767e-12
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[1],4.046002276330744e-12
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.0260299807605555
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,normalized_a_shift,-0.005222608945436308
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.507467319465669
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.507508232401407
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,flow_section,att_V,-0.5004623161285444
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,flow_section,att_travel_time,108.32943544504164
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,flow_section,rep_V,-0.5004623161284425
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,flow_section,rep_travel_time,95.56232677100728
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,map_section,att_V,-0.5004827578849536
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,map_section,att_initial_u,-0.24753718844984596
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,map_section,att_landing_residual,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,map_section,att_steps,268.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,map_section,rep_V,-0.5004827578849533
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,map_section,rep_initial_u,0.24674456259184432
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,map_section,rep_landing_residual,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,map_section,rep_steps,236.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.18294525045621962
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.4588552588179482e-11
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,16.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.39124856469914004
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000083976074
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,1.7906034577297447e-06
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9373048144242375
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.001830673465672339
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.19124856469914003
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.051660397650981925
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,3.091166845084828e-06
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,4.714006962558415e-13
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,3.9304096002140687e-13
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,1.4899970146586838e-11
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.7269630170346773e-11
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.39124870576825144
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.6000000166087185
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,6.252058051270382e-07
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.9837450429624823
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.0019213770370360983
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.19124870576825143
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.019886560521841068
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.9924325519761594
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,2.220446049250313e-16
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.627253887193092e-11
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,17.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.5229300274452073
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.6937190725519866
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,4.3335742794248233e-07
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.9963406374333772
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019459778074870648
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.3229300274452073
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.05350233219587777
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,8.575893533837448e-07
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,9.582334925539726e-13
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,6.643986576182481e-13
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,8.499312365017886e-12
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.6609935649114504e-11
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.5229268751532258
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6937189322252872
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,4.1765348912647937e-07
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.9990835983036277
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.0019513351529367728
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.32292687515322577
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.020653718968701107
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.9952365674398487
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,1.7906034577297447e-06
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.091166845084828e-06
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,2.220446049250313e-16
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,9.582334925539726e-13
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,6.643986576182481e-13
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,1.4899970146586838e-11
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,6.252058051270382e-07
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,2.220446049250313e-16
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9373048144242375
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.001830673465672339
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.0009800000000000002
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.051660397650981925
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019886560521841068
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19124856469914003
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.002460466078440887
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9924325519761594
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,47236.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24912808417652502
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24978203514505676
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,6.852476919227968e-16
panel_a_r0p07_h0p4_rho0p041666667_N1024,panel_a,0.07,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.3984646773934628e-13
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,L_flow,0.12546348688249448
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,L_map,0.12546348688154538
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,Q,-1.2105794618230406e-09
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,Q_minus_predicted,-1.2105794618230406e-09
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,coefficient_error,1.2105794618230406e-09
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,joint_scaled_residual[0],1.4559781951512767e-12
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,joint_scaled_residual[1],-4.046002276330744e-12
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,matched_graph_quotient_max,0.005193665271024483
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,normalized_a_shift,1.2105794618230406e-09
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,predicted_Q,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,scaled_flow_splitting_slope_L,2.507467319465669
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,scaled_map_splitting_slope_L,2.507487788734806
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,threshold,theoretical_normalized_a_shift,-0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,flow_section,att_V,-0.5004623161285444
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,flow_section,att_travel_time,108.32943544504164
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,flow_section,rep_V,-0.5004623161284425
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,flow_section,rep_travel_time,95.56232677100728
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,map_section,att_V,-0.50046640449544
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,map_section,att_initial_u,-0.24753718592760138
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,map_section,att_landing_residual,2.220446049250313e-16
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,map_section,att_steps,268.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,map_section,rep_V,-0.5004664044954402
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,map_section,rep_initial_u,0.24674456048892426
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,map_section,rep_landing_residual,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,map_section,rep_steps,236.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_completed_normal_gap,0.18294525045621962
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_final_update,1.4588552588179482e-11
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_iterations,16.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_maximum_V,-0.39124856469914004
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000083976074
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_flow_invariance_residual,1.7906034577297447e-06
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_flow_minimum_base_derivative,0.9373048144242375
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_flow_minimum_base_spacing,0.001830673465672339
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_flow_normal_strip_margin,0.19124856469914003
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_flow_strip_inward_margin,0.051660397650981925
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_flow_tangency_residual,3.091166845084828e-06
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_local_flow_invariance_residual,4.714006962558415e-13
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_local_flow_tangency_residual,3.9304096002140687e-13
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_local_map_invariance_residual,2.6696422850136514e-12
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_final_update,1.6173506978134355e-11
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_maximum_V,-0.39124869178060817
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_minimum_V,-0.600000016608719
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_map_invariance_residual,6.252345386981162e-07
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_map_minimum_base_derivative,0.9837450419245215
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_map_minimum_base_spacing,0.001921377035008831
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_map_normal_strip_margin,0.19124869178060816
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_map_strip_inward_margin,0.0198865527833747
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,att_strip_base_map_derivative,0.9924325518038528
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,forward_contained_inverse_roundtrip,2.220446049250313e-16
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_final_update,1.627253887193092e-11
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_iterations,17.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_maximum_V,-0.5229300274452073
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_minimum_V,-0.6937190725519866
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_flow_invariance_residual,4.3335742794248233e-07
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_flow_minimum_base_derivative,0.9963406374333772
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019459778074870648
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_flow_normal_strip_margin,0.3229300274452073
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_flow_strip_inward_margin,0.05350233219587777
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_flow_tangency_residual,8.575893533837448e-07
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_local_flow_invariance_residual,9.582334925539726e-13
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_local_flow_tangency_residual,6.643986576182481e-13
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_local_map_invariance_residual,2.162270362759955e-12
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_final_update,1.569488983221845e-11
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_maximum_V,-0.5229246837613694
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_minimum_V,-0.6937189563494986
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_map_invariance_residual,4.176348393780671e-07
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_map_minimum_base_derivative,0.9990835983214765
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_map_minimum_base_spacing,0.0019513351529716338
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_map_normal_strip_margin,0.32292468376136935
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_map_strip_inward_margin,0.02065372673047164
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,graph_audit,rep_strip_base_map_derivative,0.9952365669184919
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_flow_graph_invariance,1.7906034577297447e-06
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.091166845084828e-06
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,2.220446049250313e-16
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,9.582334925539726e-13
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,6.643986576182481e-13
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,2.6696422850136514e-12
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_map_graph_invariance,6.252345386981162e-07
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_section_landing_residual,3.3306690738754696e-16
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9373048144242375
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.001830673465672339
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_speed,0.0009800000000000002
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.051660397650981925
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.0198865527833747
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19124856469914003
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0024604685729376075
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9924325518038528
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.calls,49399.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24912808418639174
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.2497820492472198
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_physical_residual,9.400480394106127e-16
panel_a_r0p07_h0p4_rho0p083333333_N1024,panel_a,0.07,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9184653865522705e-13
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,L_flow,0.12546348688249448
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,L_map,0.12545939235595957
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,Q,-0.005222610376174424
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,Q_minus_predicted,-1.427704284109009e-05
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,coefficient_error,1.427704284109009e-05
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,joint_scaled_residual[0],1.4559781951512767e-12
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,joint_scaled_residual[1],-1.011500569082686e-11
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,matched_graph_quotient_max,0.015655084000260163
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,normalized_a_shift,0.005222610376174424
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.507467319465669
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,scaled_map_splitting_slope_L,2.507467343886611
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,flow_section,att_V,-0.5004623161285444
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,flow_section,att_travel_time,108.32943544504164
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,flow_section,rep_V,-0.5004623161284425
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,flow_section,rep_travel_time,95.56232677100728
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,map_section,att_V,-0.5004500511064306
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,map_section,att_initial_u,-0.24753718340542408
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,map_section,att_landing_residual,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,map_section,att_steps,268.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,map_section,rep_V,-0.5004500511064311
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,map_section,rep_initial_u,0.2467445583863913
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,map_section,rep_landing_residual,2.220446049250313e-16
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,map_section,rep_steps,236.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_completed_normal_gap,0.18294525045621962
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_flow_graph_final_update,1.4588552588179482e-11
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_flow_graph_iterations,16.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.39124856469914004
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000083976074
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_flow_invariance_residual,1.7906034577297447e-06
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9373048144242375
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.001830673465672339
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.19124856469914003
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.051660397650981925
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_flow_tangency_residual,3.091166845084828e-06
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_local_flow_invariance_residual,4.714006962558415e-13
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_local_flow_tangency_residual,3.9304096002140687e-13
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_local_map_invariance_residual,9.14734954449159e-12
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_map_graph_final_update,1.7368551041840874e-11
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.39124867779296724
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.6000000166087203
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_map_invariance_residual,6.252366242520679e-07
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9837450408866744
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.0019213770329817859
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_map_normal_strip_margin,0.19124867779296723
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_map_strip_inward_margin,0.019886545044909193
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,att_strip_base_map_derivative,0.9924325516315893
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_flow_graph_final_update,1.627253887193092e-11
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_flow_graph_iterations,17.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.5229300274452073
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.6937190725519866
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_flow_invariance_residual,4.3335742794248233e-07
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.9963406374333772
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019459778074870648
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.3229300274452073
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.05350233219587777
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_flow_tangency_residual,8.575893533837448e-07
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_local_flow_invariance_residual,9.582334925539726e-13
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_local_flow_tangency_residual,6.643986576182481e-13
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_local_map_invariance_residual,5.01876318281802e-12
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_map_graph_final_update,1.6696755089640192e-11
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.5229224923293916
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.6937189804737051
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_map_invariance_residual,4.1764215319428644e-07
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.9990835983400075
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.0019513351530078271
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.3229224923293916
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.020653734492240866
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9952365663972214
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,1.7906034577297447e-06
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.091166845084828e-06
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,9.582334925539726e-13
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,6.643986576182481e-13
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,9.14734954449159e-12
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,6.252366242520679e-07
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,3.3306690738754696e-16
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9373048144242375
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.001830673465672339
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.0009800000000000002
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.051660397650981925
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019886545044909193
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19124856469914003
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.002460471067367076
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9924325516315893
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,stage.calls,48237.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24912808419625845
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24978206334815375
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,9.476641693595413e-16
panel_a_r0p07_h0p4_rho0p125_N1024,panel_a,0.07,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9340085088970227e-13
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,L_flow,0.12560704436666426
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,L_map,0.12561239675645416
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,Q,0.00522694315420405
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,Q_minus_predicted,1.8609820870717046e-05
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,coefficient_error,-1.8609820870717046e-05
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[0],5.1611492857261965e-12
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[1],-1.3552527156068803e-12
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.026066471096397936
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,normalized_a_shift,-0.00522694315420405
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.507727194428488
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.5077806198835204
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,flow_section,att_V,-0.5006050353930529
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,flow_section,att_travel_time,82.91873823889904
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,flow_section,rep_V,-0.50060503539264
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,flow_section,rep_travel_time,73.14106498470994
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,map_section,att_V,-0.5006317449023073
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,map_section,att_initial_u,-0.24624218164238487
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,map_section,att_landing_residual,2.220446049250313e-16
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,map_section,att_steps,204.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,map_section,rep_V,-0.5006317449023074
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,map_section,rep_initial_u,0.2458253139392912
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,map_section,rep_landing_residual,1.1102230246251565e-16
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,map_section,rep_steps,180.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.335492827436724e-11
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,17.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.3914229633200921
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000013031163
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,1.6078313611611605e-06
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9205957624147914
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.0017980385984663894
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.19142296332009207
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.05184950645984254
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,5.04244288812572e-06
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,3.064215547965432e-13
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,2.8967258279555264e-13
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,7.244482791435303e-12
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.676725425170389e-11
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.39142303866989364
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.600000007220272
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,4.6017205512782766e-07
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.9792702769119614
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.0019126372595936747
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.19142303866989363
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.01994806105115865
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.9901225930926616
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.5784706874910626e-11
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,18.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.522985368466941
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.6928144872896692
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,6.217891479476378e-07
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.9952671117026739
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.001943881077544285
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.322985368466941
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.053313223387017154
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,1.488857912795502e-06
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,8.185674360561279e-13
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,1.3390976695559775e-12
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,2.720601521843946e-12
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.592304066377892e-11
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.5229874755713986
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6928144629039507
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,1.5793484919868206e-07
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.9988134882602253
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.0019508075942582526
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.32298747557139856
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.020567258444260245
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.993854586343661
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,1.6078313611611605e-06
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,5.04244288812572e-06
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,8.185674360561279e-13
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,1.3390976695559775e-12
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,7.244482791435303e-12
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,4.6017205512782766e-07
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,3.3306690738754696e-16
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9205957624147914
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0017980385984663894
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00128
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.05184950645984254
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.01994806105115865
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19142296332009207
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0037549140605449005
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9901225930926616
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,37958.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24886084719379686
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24971523587956193
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,1.148947603724082e-15
panel_a_r0p08_h0p4_rho0p041666667_N1024,panel_a,0.08,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.795230630818878e-13
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,L_flow,0.12560704436666426
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,L_map,0.12560704436378634
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,Q,-2.8104798001273766e-09
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,Q_minus_predicted,-2.8104798001273766e-09
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,coefficient_error,2.8104798001273766e-09
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,joint_scaled_residual[0],5.1611492857261965e-12
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,joint_scaled_residual[1],0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,matched_graph_quotient_max,0.005195568913193403
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,normalized_a_shift,2.8104798001273766e-09
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,predicted_Q,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,scaled_flow_splitting_slope_L,2.507727194428488
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,scaled_map_splitting_slope_L,2.5077539291679103
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,threshold,theoretical_normalized_a_shift,-0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,flow_section,att_V,-0.5006050353930529
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,flow_section,att_travel_time,82.91873823889904
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,flow_section,rep_V,-0.50060503539264
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,flow_section,rep_travel_time,73.14106498470994
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,map_section,att_V,-0.500610377330018
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,map_section,att_initial_u,-0.24624217736989965
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,map_section,att_steps,204.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,map_section,rep_V,-0.500610377330018
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,map_section,rep_initial_u,0.2458253103911945
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,map_section,rep_landing_residual,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,map_section,rep_steps,180.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_final_update,1.335492827436724e-11
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_iterations,17.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_maximum_V,-0.3914229633200921
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000013031163
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_flow_invariance_residual,1.6078313611611605e-06
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_flow_minimum_base_derivative,0.9205957624147914
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_flow_minimum_base_spacing,0.0017980385984663894
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_flow_normal_strip_margin,0.19142296332009207
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_flow_strip_inward_margin,0.05184950645984254
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_flow_tangency_residual,5.04244288812572e-06
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_local_flow_invariance_residual,3.064215547965432e-13
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_local_flow_tangency_residual,2.8967258279555264e-13
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_local_map_invariance_residual,1.1407541578023483e-12
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_final_update,1.5463408331584105e-11
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_maximum_V,-0.39142301481025915
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_map_graph_minimum_V,-0.6000000072202726
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_map_invariance_residual,4.6017213195526097e-07
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_map_minimum_base_derivative,0.9792702746160558
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_map_minimum_base_spacing,0.001912637255109484
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_map_normal_strip_margin,0.19142301481025914
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_map_strip_inward_margin,0.019948047838844546
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,att_strip_base_map_derivative,0.9901225927083748
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_final_update,1.5784706874910626e-11
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_iterations,18.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_maximum_V,-0.522985368466941
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_flow_graph_minimum_V,-0.6928144872896692
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_flow_invariance_residual,6.217891479476378e-07
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_flow_minimum_base_derivative,0.9952671117026739
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_flow_minimum_base_spacing,0.001943881077544285
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_flow_normal_strip_margin,0.322985368466941
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_flow_strip_inward_margin,0.053313223387017154
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_flow_tangency_residual,1.488857912795502e-06
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_local_flow_invariance_residual,8.185674360561279e-13
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_local_flow_tangency_residual,1.3390976695559775e-12
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_local_map_invariance_residual,1.1304290836733344e-12
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_final_update,1.7142065544817342e-11
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_maximum_V,-0.5229828685974041
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_map_graph_minimum_V,-0.6928145039511125
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_map_invariance_residual,1.5792601160136144e-07
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_map_minimum_base_derivative,0.9988139863609149
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_map_minimum_base_spacing,0.001950808567111162
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_map_normal_strip_margin,0.32298286859740405
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_map_strip_inward_margin,0.020567271696244227
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,graph_audit,rep_strip_base_map_derivative,0.9938545851978651
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_flow_graph_invariance,1.6078313611611605e-06
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_flow_tangency_residual,5.04244288812572e-06
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,8.185674360561279e-13
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,1.3390976695559775e-12
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,1.1407541578023483e-12
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_map_graph_invariance,4.6017213195526097e-07
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,maximum_section_landing_residual,3.3306690738754696e-16
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9205957624147914
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0017980385984663894
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00128
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.05184950645984254
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019948047838844546
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19142296332009207
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.003754918286068082
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9901225927083748
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.calls,33807.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24886084721577603
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24971525996342728
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_physical_residual,7.872813512221911e-16
panel_a_r0p08_h0p4_rho0p083333333_N1024,panel_a,0.08,0.4,0.08333333333333333,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.2301271112846734e-13
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,L_flow,0.12560704436666426
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,L_map,0.12560169197286758
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,Q,-0.005226947067062304
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,Q_minus_predicted,-1.8613733728969732e-05
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,coefficient_error,1.8613733728969732e-05
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,joint_scaled_residual[0],5.1611492857261965e-12
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,joint_scaled_residual[1],-2.7105054312137607e-12
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,matched_graph_quotient_max,0.015687617049148225
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,normalized_a_shift,0.005226947067062304
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.507727194428488
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,scaled_map_splitting_slope_L,2.507727236422674
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,flow_section,att_V,-0.5006050353930529
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,flow_section,att_travel_time,82.91873823889904
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,flow_section,rep_V,-0.50060503539264
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,flow_section,rep_travel_time,73.14106498470994
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,map_section,att_V,-0.5005890097588606
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,map_section,att_initial_u,-0.2462421730975677
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,map_section,att_steps,204.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,map_section,rep_V,-0.5005890097588608
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,map_section,rep_initial_u,0.2458253068439682
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,map_section,rep_landing_residual,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,map_section,rep_steps,180.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_flow_graph_final_update,1.335492827436724e-11
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_flow_graph_iterations,17.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.3914229633200921
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000013031163
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_flow_invariance_residual,1.6078313611611605e-06
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9205957624147914
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.0017980385984663894
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.19142296332009207
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.05184950645984254
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_flow_tangency_residual,5.04244288812572e-06
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_local_flow_invariance_residual,3.064215547965432e-13
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_local_flow_tangency_residual,2.8967258279555264e-13
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_local_map_invariance_residual,4.562017430487231e-12
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_map_graph_final_update,1.692701534494745e-11
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.39142299095063365
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.6000000072202732
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_map_invariance_residual,4.601722009001108e-07
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9792702723203774
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.0019126372506257372
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_map_normal_strip_margin,0.19142299095063364
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_map_strip_inward_margin,0.019948034626535188
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,att_strip_base_map_derivative,0.9901225923239587
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_flow_graph_final_update,1.5784706874910626e-11
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_flow_graph_iterations,18.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.522985368466941
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.6928144872896692
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_flow_invariance_residual,6.217891479476378e-07
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.9952671117026739
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.001943881077544285
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.322985368466941
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.053313223387017154
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_flow_tangency_residual,1.488857912795502e-06
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_local_flow_invariance_residual,8.185674360561279e-13
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_local_flow_tangency_residual,1.3390976695559775e-12
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_local_map_invariance_residual,1.4661605263199817e-12
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_map_graph_final_update,1.6068368857702353e-11
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.5229782617411396
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.6928145449982608
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_map_invariance_residual,1.5794610941366471e-07
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.9988144810440645
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.0019508095332891884
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.3229782617411396
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.020567284948223463
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9938545840521122
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,1.6078313611611605e-06
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,5.04244288812572e-06
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,8.185674360561279e-13
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,1.3390976695559775e-12
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,4.562017430487231e-12
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,4.601722009001108e-07
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,3.3306690738754696e-16
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9205957624147914
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0017980385984663894
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00128
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.05184950645984254
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019948034626535188
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19142296332009207
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.003754922511436831
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9901225923239587
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,stage.calls,37028.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24886084723775517
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24971528404455048
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,1.1723955140041654e-15
panel_a_r0p08_h0p4_rho0p125_N1024,panel_a,0.08,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.8318679906315083e-13
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,L_map,0.12534000499751755
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,Q,0.005218835788594534
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,Q_minus_predicted,1.050245526120104e-05
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,coefficient_error,-1.050245526120104e-05
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,joint_scaled_residual[1],-3.2895497025930564e-11
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.02611717220663618
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,normalized_a_shift,-0.005218835788594534
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.5072432540175957
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.5072461898265987
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,map_section,att_V,-0.5003405488344874
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,map_section,att_initial_u,-0.24943060560094243
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,map_section,att_steps,1177.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,map_section,rep_V,-0.5003405488344875
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,map_section,rep_initial_u,0.24926396129006817
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,map_section,rep_landing_residual,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,map_section,rep_steps,1038.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,8.196183731712381e-10
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.8819223956967335e-11
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.3911057130801156
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.6000001554202447
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,1.2155118302992207e-06
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.9961936444539106
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.001945690711824044
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.1911057130801156
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.006361054824752549
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.9993772080870662
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,5.573804751080047e-10
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.8987700300954202e-11
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.5228712065431016
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6943422812001542
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,8.112012823691117e-07
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.9997878633085975
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.0019527106705246045
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.3228712065431016
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.006635043537115304
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.9996261086888878
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,8.196183731712381e-10
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.2155118302992207e-06
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.006361054824752549
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0005675670401071031
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9993772080870662
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,265540.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24979988405534956
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.2499499717562209
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,2.0720924975847764e-16
panel_b_r0p06_h0p125_rho0p041666667_N1024,panel_b,0.06,0.125,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,5.755812493291046e-14
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,L_map,0.12533941787822964
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,Q,-0.0052188404410317205
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,Q_minus_predicted,-1.0507107698386545e-05
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,coefficient_error,1.0507107698386545e-05
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,joint_scaled_residual[1],0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,matched_graph_quotient_max,0.015594850783568544
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,normalized_a_shift,0.0052188404410317205
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.5072432540175957
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,scaled_map_splitting_slope_L,2.5072432557060598
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,map_section,att_V,-0.5003382029714956
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,map_section,att_initial_u,-0.24943060533259023
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,map_section,att_steps,1177.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,map_section,rep_V,-0.5003382029714956
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,map_section,rep_initial_u,0.2492639610651224
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,map_section,rep_landing_residual,1.1102230246251565e-16
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,map_section,rep_steps,1038.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_local_map_invariance_residual,8.240546023330353e-10
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_map_graph_final_update,1.8837709170327344e-11
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.39110571161285684
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.600000155420246
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_map_invariance_residual,1.2155306848282699e-06
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9961936444284447
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.001945690711774306
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_map_normal_strip_margin,0.19110571161285683
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_map_strip_inward_margin,0.006361054563555124
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,att_strip_base_map_derivative,0.9993772080856016
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_local_map_invariance_residual,5.559159799162217e-10
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_map_graph_final_update,1.903177615503182e-11
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.5228710306113015
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.6943422837409119
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_map_invariance_residual,8.111793372567178e-07
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.9997878633121218
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.0019527106705314878
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.32287103061130146
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.006635043798562085
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9996261086847094
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,8.240546023330353e-10
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.2155306848282699e-06
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,6.661338147750939e-16
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.006361054563555124
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.000567567305513661
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9993772080856016
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,stage.calls,318394.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.2497998840555884
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24994997324103374
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,1.0728917754221356e-16
panel_b_r0p06_h0p125_rho0p125_N1024,panel_b,0.06,0.125,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,2.9802549317281546e-14
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,L_map,0.12534019240604763
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,Q,0.005218837274397378
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,Q_minus_predicted,1.0503941064044647e-05
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,coefficient_error,-1.0503941064044647e-05
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,joint_scaled_residual[1],0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.026015407494386987
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,normalized_a_shift,-0.005218837274397378
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.5072432540129697
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.507248064091231
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,map_section,att_V,-0.5003414848343455
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,map_section,att_initial_u,-0.24929449388193511
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,map_section,att_landing_residual,4.440892098500626e-16
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,map_section,att_steps,919.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,map_section,rep_V,-0.5003414848343455
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,map_section,rep_initial_u,0.2489552720383685
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,map_section,rep_landing_residual,2.220446049250313e-16
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,map_section,rep_steps,810.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,3.5076724858029706e-10
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.8425205805527867e-11
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.3911057268762904
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.6000001381948636
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,1.4723811067041126e-06
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.9951318745537492
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.0019436169424877914
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.1911057268762904
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.008115174264249209
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.9989998339054207
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,2.1596235910692485e-10
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.878330824212071e-11
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.5228693134811199
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6943422433470781
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,9.682836238367187e-07
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.9997284724772726
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.001952594672807173
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.32286931348111986
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.008466868165217106
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.9993934300632104
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,3.5076724858029706e-10
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.4723811067041126e-06
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.008115174264249209
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0007036790370939794
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9989998339054207
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,172653.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24974384839771702
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24993596331579712
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,5.625749865956208e-16
panel_b_r0p06_h0p16_rho0p041666667_N1024,panel_b,0.06,0.16,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.562708296098947e-13
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,L_map,0.1253392304697514
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,Q,-0.00521883955102693
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,Q_minus_predicted,-1.0506217693596193e-05
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,coefficient_error,1.0506217693596193e-05
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,joint_scaled_residual[1],0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,matched_graph_quotient_max,0.015609856124471617
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,normalized_a_shift,0.00521883955102693
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.5072432540129697
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,scaled_map_splitting_slope_L,2.507243256668253
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,map_section,att_V,-0.500337641372402
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,map_section,att_initial_u,-0.2492944934425071
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,map_section,att_landing_residual,4.440892098500626e-16
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,map_section,att_steps,919.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,map_section,rep_V,-0.500337641372402
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,map_section,rep_initial_u,0.24895527167014703
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,map_section,rep_landing_residual,2.220446049250313e-16
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,map_section,rep_steps,810.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_local_map_invariance_residual,3.564706863024014e-10
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_map_graph_final_update,1.8428203407694355e-11
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.3911057244723443
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.6000001381948652
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_map_invariance_residual,1.4723959598228475e-06
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9951318745004301
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.0019436169423836525
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_map_normal_strip_margin,0.1911057244723443
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_map_strip_inward_margin,0.008115173718221874
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,att_strip_base_map_derivative,0.9989998339015007
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_local_map_invariance_residual,2.1724599896799646e-10
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_map_graph_final_update,1.8797963186045763e-11
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.5228690231537158
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.6943422475098096
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_map_invariance_residual,9.682634353191943e-07
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.9997284724839801
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.0019525946728202737
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.32286902315371574
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.008466868711910991
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9993934300521827
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,3.564706863024014e-10
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.4723959598228475e-06
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.008115173718221874
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0007036794716968053
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9989998339015007
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,stage.calls,201916.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.2497438483982179
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.2499359657486207
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,2.8557156639408277e-16
panel_b_r0p06_h0p16_rho0p125_N1024,panel_b,0.06,0.16,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,7.932543510946743e-14
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,L_map,0.12534088567641388
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,Q,0.005218837375292166
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,Q_minus_predicted,1.0504041958832831e-05
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,coefficient_error,-1.0504041958832831e-05
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,joint_scaled_residual[1],-2.4671622769447923e-11
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.025997827057070804
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,normalized_a_shift,-0.005218837375292166
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.5072432540175957
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.50725499755892
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,map_section,att_V,-0.5003449473299941
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,map_section,att_initial_u,-0.24883005067308453
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,map_section,att_landing_residual,2.220446049250313e-16
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,map_section,att_steps,587.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,map_section,rep_V,-0.5003449473299945
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,map_section,rep_initial_u,0.24823520907014274
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,map_section,rep_landing_residual,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,map_section,rep_steps,517.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,3.493222378025962e-11
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.6709689187877075e-11
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.3911057557655744
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.6000000753539488
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,1.760156841168481e-06
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.9924101915390793
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.0019383011553497642
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.19110575576557437
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.012572451935593282
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.9976677848041011
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,1.5334955527634975e-11
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.7252421713465083e-11
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.5228652754132437
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6943421816050047
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,1.0962714674933594e-06
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.9995757716858407
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.0019522964290739075
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.32286527541324367
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.013125830636125713
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.9985570433606306
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,3.493222378025962e-11
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.760156841168481e-06
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.012572451935593282
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.001168123196435944
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9976677848041011
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,104413.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.2495997502906238
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24989994054260073
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,7.199740803542908e-16
panel_b_r0p06_h0p25_rho0p041666667_N1024,panel_b,0.06,0.25,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9999280009841414e-13
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,L_map,0.1253385371995726
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,Q,-0.005218837474719736
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,Q_minus_predicted,-1.0504141386402308e-05
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,coefficient_error,1.0504141386402308e-05
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,joint_scaled_residual[1],0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,matched_graph_quotient_max,0.015625737115085612
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,normalized_a_shift,0.005218837474719736
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.5072432540175957
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,scaled_map_splitting_slope_L,2.507243260022052
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,map_section,att_V,-0.5003355638779708
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,map_section,att_initial_u,-0.2488300496022692
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,map_section,att_landing_residual,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,map_section,att_steps,587.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,map_section,rep_V,-0.5003355638779708
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,map_section,rep_initial_u,0.24823520817309955
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,map_section,rep_landing_residual,3.3306690738754696e-16
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,map_section,rep_steps,517.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_local_map_invariance_residual,4.733397007683493e-11
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_map_graph_final_update,1.7928991624671653e-11
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.39110574989659935
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.6000000753539506
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_map_invariance_residual,1.7601597406824432e-06
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9924101913359209
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.0019383011549529705
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_map_normal_strip_margin,0.19110574989659934
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_map_strip_inward_margin,0.012572449869633517
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,att_strip_base_map_derivative,0.997667784782089
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_local_map_invariance_residual,2.5225932454020494e-11
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_map_graph_final_update,1.842714869582096e-11
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.5228645580203377
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.694342191767843
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_map_invariance_residual,1.0962520519131047e-06
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.9995757717052811
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.0019522964291118772
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.3228645580203377
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.013125832706009505
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9985570432954556
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,4.733397007683493e-11
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.7601597406824432e-06
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,3.3306690738754696e-16
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.012572449869633517
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0011681242554701654
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.997667784782089
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,stage.calls,106911.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24959975029253456
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24989994648274508
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,7.199990603723449e-16
panel_b_r0p06_h0p25_rho0p125_N1024,panel_b,0.06,0.25,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9999973899231804e-13
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,L_map,0.12534046295078338
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,Q,0.005218838742642561
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,Q_minus_predicted,1.0505409309228067e-05
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,coefficient_error,-1.0505409309228067e-05
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,joint_scaled_residual[1],0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.025999965358921198
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,normalized_a_shift,-0.005218838742642561
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.5072432540268474
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.507250769797261
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,map_section,att_V,-0.5003428360522068
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,map_section,att_initial_u,-0.24891013385116503
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,map_section,att_landing_residual,2.220446049250313e-16
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,map_section,att_steps,734.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,map_section,rep_V,-0.5003428360522068
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,map_section,rep_initial_u,0.24895527205689158
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,map_section,rep_landing_residual,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,map_section,rep_steps,648.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,1.2482859190754425e-10
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.836053531434345e-11
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.3911057409182196
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.600000112429122
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,1.6666683658739245e-06
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.993920683629085
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.0019412513352130567
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.19110574091821958
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.010105618207528838
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.9984718254925671
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,6.443656719312685e-11
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.8254731060096674e-11
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.522867354844638
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6943422097107372
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,1.0727247374830995e-06
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.9996606020125682
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.0019524621133057973
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.32286735484463797
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.010546623085558815
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.9990630046492415
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,1.2482859190754425e-10
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.6666683658739245e-06
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,5.551115123125783e-16
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.010105618207528838
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0010425376981871293
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9984718254925671
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,132127.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24967980593526107
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24991995338447406
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,7.199865703633179e-16
panel_b_r0p06_h0p2_rho0p041666667_N1024,panel_b,0.06,0.2,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.999962695453661e-13
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,L_map,0.12533895992516209
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,Q,-0.005218839182897731
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,Q_minus_predicted,-1.0505849564397193e-05
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,coefficient_error,1.0505849564397193e-05
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,joint_scaled_residual[1],2.569960705150825e-11
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,matched_graph_quotient_max,0.015622994607876623
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,normalized_a_shift,0.005218839182897731
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.5072432540268474
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,scaled_map_splitting_slope_L,2.507243258088413
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,map_section,att_V,-0.5003368306428813
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,map_section,att_initial_u,-0.2489101331656154
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,map_section,att_landing_residual,2.220446049250313e-16
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,map_section,att_steps,734.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,map_section,rep_V,-0.500336830642881
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,map_section,rep_initial_u,0.24895527148155236
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,map_section,rep_landing_residual,3.3306690738754696e-16
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,map_section,rep_steps,648.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_local_map_invariance_residual,1.3236473028754858e-10
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_map_graph_final_update,1.7398471552354522e-11
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.3911057371620659
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.6000001124291238
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_map_invariance_residual,1.6666783285712583e-06
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9939206835249479
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.0019412513350096638
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_map_normal_strip_margin,0.19110573716206591
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_map_strip_inward_margin,0.010105617144942569
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,att_strip_base_map_derivative,0.9984718254834348
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_local_map_invariance_residual,6.823308584813503e-11
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_map_graph_final_update,1.736477628355715e-11
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.5228668985434131
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.6943422162149717
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_map_invariance_residual,1.0727061910964508e-06
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.9996606020240506
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.0019524621133282238
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.32286689854341305
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.010546624149763317
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9990630046223186
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,1.3236473028754858e-10
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.6666783285712583e-06
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.010105617144942569
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0010425382638519498
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9984718254834348
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,stage.calls,150467.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24967980593623934
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24991995718594495
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,6.88998857967249e-16
panel_b_r0p06_h0p2_rho0p125_N1024,panel_b,0.06,0.2,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9138857165756917e-13
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,L_map,0.12534163531036954
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,Q,0.005218837795951689
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,Q_minus_predicted,1.0504462618355671e-05
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,coefficient_error,-1.0504462618355671e-05
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,joint_scaled_residual[1],-1.5058363506743115e-11
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.025997711494074708
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,normalized_a_shift,-0.005218837795951689
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.5072432540222214
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.507262494807113
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,map_section,att_V,-0.5003486913294367
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,map_section,att_initial_u,-0.24852570830955184
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,map_section,att_steps,458.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,map_section,rep_V,-0.500348691329437
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,map_section,rep_initial_u,0.2482969171891291
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,map_section,rep_landing_residual,2.220446049250313e-16
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,map_section,rep_steps,404.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,4.8782644590517066e-12
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.5185297463915504e-11
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.3911057713404557
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.6000000229213095
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,1.6576658414257928e-06
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.9903022838338984
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.0019341841481130828
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.1911057713404557
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.015986822392911687
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.9963030662856096
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,8.08419997611054e-12
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.6627921262113432e-11
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.5228631490891922
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6943421666141625
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,9.751835339244508e-07
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.999457024911294
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.001952064501779871
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.32286314908919217
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.016698843736294655
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.9976844053604204
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,8.08419997611054e-12
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.6576658414257928e-06
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,2.220446049250313e-16
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.015986822392911687
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.001472466186027005
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9963030662856096
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,91147.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24948766759660015
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.2498719217654911
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,4.504396855509185e-16
panel_b_r0p06_h0p32_rho0p041666667_N1024,panel_b,0.06,0.32,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.2512213487525514e-13
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,L_map,0.1253377875653625
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,Q,-0.0052188385468686024
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,Q_minus_predicted,-1.0505213535268523e-05
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,coefficient_error,1.0505213535268523e-05
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,joint_scaled_residual[1],0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,matched_graph_quotient_max,0.015626167022175477
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,normalized_a_shift,0.0052188385468686024
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.5072432540222214
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,scaled_map_splitting_slope_L,2.5072432633064614
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,map_section,att_V,-0.5003333174813568
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,map_section,att_initial_u,-0.24852570655727207
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,map_section,att_landing_residual,2.220446049250313e-16
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,map_section,att_steps,458.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,map_section,rep_V,-0.5003333174813568
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,map_section,rep_initial_u,0.24829691571921003
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,map_section,rep_landing_residual,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,map_section,rep_steps,404.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_local_map_invariance_residual,1.774658198172574e-11
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_map_graph_final_update,1.667588289677724e-11
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.39110576172474104
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.6000000229213098
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_map_invariance_residual,1.6576555091907252e-06
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9903022834088233
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.001934184147282858
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_map_normal_strip_margin,0.19110576172474103
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_map_strip_inward_margin,0.01598681808768032
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,att_strip_base_map_derivative,0.9963030662280161
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_local_map_invariance_residual,1.0114797888149951e-11
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_map_graph_final_update,1.8160251080701073e-11
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.5228619641036387
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.6943421832649466
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_map_invariance_residual,9.751603263774555e-07
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.9994570249456274
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.0019520645018469285
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.3228619641036387
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.016698848051960008
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9976844051873384
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,1.774658198172574e-11
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.6576555091907252e-06
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.01598681808768032
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0014724679190027123
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9963030662280161
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,stage.calls,73841.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24948766760060745
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24987193149857678
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,8.962830477798889e-17
panel_b_r0p06_h0p32_rho0p125_N1024,panel_b,0.06,0.32,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,2.4896751327219135e-14
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,L_map,0.12534271748875858
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,Q,0.00521883811485231
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,Q_minus_predicted,1.050478151897686e-05
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,coefficient_error,-1.050478151897686e-05
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,joint_scaled_residual[1],6.424901762877063e-12
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.025997760311434002
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,normalized_a_shift,-0.00521883811485231
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.507243254003718
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.507273318153961
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,map_section,att_V,-0.5003540962009104
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,map_section,att_initial_u,-0.24826938814524357
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,map_section,att_steps,366.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,map_section,rep_V,-0.5003540962009102
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,map_section,rep_initial_u,0.2473098493835051
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,map_section,rep_landing_residual,2.220446049250313e-16
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,map_section,rep_steps,322.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,1.9018286945282625e-11
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.5604073588804113e-11
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.391105781659446
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.60000000998363
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,1.3271076085286104e-06
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.9879033897395857
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.0019294988080851283
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.19110578165944597
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.019833705028391935
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.9944380292304493
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,1.4874546039322922e-11
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.529332216421153e-11
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.5228619192239561
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6943421800006386
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,7.169359389491703e-07
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.9993213384520914
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.001951799489164241
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.3228619192239561
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.020728824209251095
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.9964687905775631
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,1.9018286945282625e-11
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.3271076085286104e-06
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019833705028391935
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0017287868812711493
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9944380292304493
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,67586.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.2493595662430179
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24983989916510652
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,3.4212632726848823e-16
panel_b_r0p06_h0p4_rho0p041666667_N1024,panel_b,0.06,0.4,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,9.50350909079134e-14
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,L_map,0.1253367053869815
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,Q,-0.005218838581509175
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,Q_minus_predicted,-1.0505248175841052e-05
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,coefficient_error,1.0505248175841052e-05
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,joint_scaled_residual[1],-3.2124508814385314e-12
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,matched_graph_quotient_max,0.015626279121741214
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,normalized_a_shift,0.005218838581509175
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.507243254003718
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,scaled_map_splitting_slope_L,2.507243267127479
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,map_section,att_V,-0.500330074562863
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,map_section,att_initial_u,-0.24826938541014634
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,map_section,att_steps,366.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,map_section,rep_V,-0.5003300745628632
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,map_section,rep_initial_u,0.24730984709363163
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,map_section,rep_landing_residual,2.220446049250313e-16
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,map_section,rep_steps,322.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_local_map_invariance_residual,1.3631096251742747e-11
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_map_graph_final_update,1.7606471836018045e-11
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.3911057666349027
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.6000000099836305
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_map_invariance_residual,1.327079169222145e-06
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9879033889121729
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.0019294988064690877
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_map_normal_strip_margin,0.1911057666349027
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_map_strip_inward_margin,0.019833696680329388
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,att_strip_base_map_derivative,0.9944380290940256
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,2.220446049250313e-16
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_local_map_invariance_residual,9.359735209102382e-12
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_map_graph_final_update,1.7129297980034153e-11
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.5228600507810676
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.6943422060174967
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_map_invariance_residual,7.169043122479124e-07
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.9993213385097306
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.0019517994892768176
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.32286005078106755
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.020728832582517176
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9964687901598919
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,2.220446049250313e-16
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,1.3631096251742747e-11
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,1.327079169222145e-06
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019833696680329388
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.001728789586203705
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9944380290940256
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,stage.calls,67168.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24935956625084502
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24983991437430667
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,3.0
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,6.902478588699523e-16
panel_b_r0p06_h0p4_rho0p125_N1024,panel_b,0.06,0.4,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.9173551635276453e-13
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,L_map,0.12534440839264335
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,Q,0.0052188384876873765
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,Q_minus_predicted,1.0505154354043499e-05
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,coefficient_error,-1.0505154354043499e-05
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,joint_scaled_residual[1],-2.0559685641206602e-12
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,matched_graph_quotient_max,0.0259977963392968
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,normalized_a_shift,-0.0052188384876873765
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,predicted_Q,0.005208333333333333
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,scaled_flow_splitting_slope_L,2.5072432540222214
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,scaled_map_splitting_slope_L,2.5072902302414324
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,threshold,theoretical_normalized_a_shift,-0.005208333333333333
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,map_section,att_V,-0.5003625413128154
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,map_section,att_initial_u,-0.24762845942256437
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,map_section,att_landing_residual,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,map_section,att_steps,292.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,map_section,rep_V,-0.5003625413128155
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,map_section,rep_initial_u,0.2466932147900122
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,map_section,rep_landing_residual,4.440892098500626e-16
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,map_section,rep_steps,257.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_local_map_invariance_residual,2.4054758185343417e-11
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_map_graph_final_update,1.548927652805787e-11
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_map_graph_maximum_V,-0.39110578383510153
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_map_graph_minimum_V,-0.6000000220180393
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_map_invariance_residual,9.472862875226085e-07
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_map_minimum_base_derivative,0.9849208429858436
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_map_minimum_base_spacing,0.0019236735214567258
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_map_normal_strip_margin,0.19110578383510152
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_map_strip_inward_margin,0.024560808757899538
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,att_strip_base_map_derivative,0.9917115920340738
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_local_map_invariance_residual,1.5806356223890816e-11
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_map_graph_final_update,1.7266299501272897e-11
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_map_graph_maximum_V,-0.5228621530664808
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_map_graph_minimum_V,-0.6943422309042147
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_map_invariance_residual,7.095814139601586e-07
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_derivative,0.9991517690197043
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_map_minimum_base_spacing,0.0019514682988666099
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_map_normal_strip_margin,0.32286215306648075
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_map_strip_inward_margin,0.025687318258278774
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,graph_audit,rep_strip_base_map_derivative,0.9946524020541996
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,2.4054758185343417e-11
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,maximum_map_graph_invariance,9.472862875226085e-07
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,maximum_section_landing_residual,4.440892098500626e-16
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.024560808757899538
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0023697169285889774
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9917115920340738
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,stage.calls,52813.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.249199429279821
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24979986920313266
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_physical_residual,6.770584093374054e-16
panel_b_r0p06_h0p5_rho0p041666667_N1024,panel_b,0.06,0.5,0.041666666666666664,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.8807178037150152e-13
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,L_flow,0.12533971143800443
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,L_map,0.1253350144831031
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,Q,-0.005218838779243524
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,Q_minus_predicted,-1.0505445910189912e-05
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,coefficient_error,1.0505445910189912e-05
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,joint_scaled_residual[0],3.5157062446463294e-13
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,joint_scaled_residual[1],-1.4391779948844622e-11
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,matched_graph_quotient_max,0.015626379723274495
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,normalized_a_shift,0.005218838779243524
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,predicted_Q,-0.005208333333333334
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,scaled_flow_splitting_slope_L,2.5072432540222214
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,scaled_map_splitting_slope_L,2.507243270879108
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,threshold,theoretical_normalized_a_shift,0.005208333333333334
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,flow_section,att_V,-0.5003390826693322
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,flow_section,att_travel_time,147.4806351366828
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,flow_section,rep_V,-0.5003390826693112
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,flow_section,rep_travel_time,130.10755311897236
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,map_section,att_V,-0.5003250075023379
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,map_section,att_initial_u,-0.24762845516004045
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,map_section,att_landing_residual,1.1102230246251565e-16
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,map_section,att_steps,292.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,map_section,rep_V,-0.5003250075023387
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,map_section,rep_initial_u,0.24669321121901394
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,map_section,rep_landing_residual,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,map_section,rep_steps,257.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_completed_normal_gap,0.18294525045621965
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_flow_graph_final_update,1.7715606759338698e-11
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_flow_graph_iterations,14.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_flow_graph_maximum_V,-0.3911056457233082
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_flow_graph_minimum_V,-0.6000000104175504
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_flow_invariance_residual,8.974631179325954e-07
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_flow_minimum_base_derivative,0.9525115260290704
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_flow_minimum_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_flow_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_local_flow_invariance_residual,8.790745908981989e-13
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_local_flow_tangency_residual,6.856660963831807e-13
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_local_map_invariance_residual,1.467004295818697e-11
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_map_graph_final_update,1.3379075625152836e-11
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_map_graph_iterations,1.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_map_graph_maximum_V,-0.3911057603592722
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_map_graph_minimum_V,-0.6000000220180415
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_map_invariance_residual,9.472863652382202e-07
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_map_minimum_base_derivative,0.9849208413759243
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_map_minimum_base_spacing,0.0019236735183123521
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_map_normal_strip_margin,0.19110576035927218
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_map_strip_inward_margin,0.024560792599355313
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,att_strip_base_map_derivative,0.9917115917125927
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_flow_graph_final_update,1.849953523702652e-11
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_flow_graph_iterations,15.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_flow_graph_maximum_V,-0.5228645601377679
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_flow_graph_minimum_V,-0.6943424220608952
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_flow_invariance_residual,7.398438289785148e-07
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_flow_minimum_base_derivative,0.997288992787162
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_flow_minimum_base_spacing,0.0019478300640374258
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_flow_normal_strip_margin,0.32286456013776793
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_flow_tangency_residual,9.221835060213481e-07
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_local_flow_invariance_residual,1.5556445021047693e-12
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_local_map_invariance_residual,9.535150446993157e-12
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_map_graph_final_update,1.5066836667188e-11
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_map_graph_iterations,1.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_map_graph_maximum_V,-0.522859200568327
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_map_graph_minimum_V,-0.6943422715555784
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_map_invariance_residual,7.095575149662636e-07
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_map_minimum_base_derivative,0.9991517691198624
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_map_minimum_base_spacing,0.0019514682990622312
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_map_normal_strip_margin,0.322859200568327
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_map_strip_inward_margin,0.02568733447753327
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,graph_audit,rep_strip_base_map_derivative,0.9946524010508582
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,maximum_flow_graph_invariance,8.974631179325954e-07
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,maximum_flow_tangency_residual,3.556088525328606e-06
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,maximum_local_flow_graph_invariance,1.5556445021047693e-12
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,maximum_local_flow_tangency_residual,9.748137626969244e-13
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,maximum_local_map_graph_invariance,1.467004295818697e-11
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,maximum_map_graph_invariance,9.472863652382202e-07
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,maximum_section_landing_residual,3.3306690738754696e-16
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,minimum_completed_base_derivative,0.9525115260290704
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,minimum_completed_base_spacing,0.0018603740742755281
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,minimum_completed_base_speed,0.00072
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,minimum_map_strip_inward_margin,0.024560792599355313
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,minimum_normal_strip_margin,0.19110564572330818
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,minimum_section_source_overlap_margin,0.0023697211439734356
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9917115917125927
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,stage.calls,53461.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.24919942929510924
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24979989296974323
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,stage.maximum_iterations,4.0
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,stage.maximum_physical_residual,4.47242243239998e-16
panel_b_r0p06_h0p5_rho0p125_N1024,panel_b,0.06,0.5,0.125,1024,aggregate_diagnostics,stage.maximum_regularized_residual,1.2423395645555502e-13
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,L_flow,0.1253397114380057
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,L_map,0.12534271748875242
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,Q,0.0052188381019414925
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,Q_minus_predicted,1.0504768608159479e-05
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,coefficient_error,-1.0504768608159479e-05
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,joint_scaled_residual[0],3.589721112954673e-13
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,joint_scaled_residual[1],-1.9274705288631188e-11
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,matched_graph_quotient_max,0.026687263476163497
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,normalized_a_shift,-0.0052188381019414925
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,predicted_Q,0.005208333333333333
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,scaled_flow_splitting_slope_L,2.5072432540083436
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,scaled_map_splitting_slope_L,2.507273318163213
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,threshold,theoretical_normalized_a_shift,-0.005208333333333333
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,flow_section,att_V,-0.5003390826693322
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,flow_section,att_travel_time,147.48063513668404
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,flow_section,rep_V,-0.5003390826693107
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,flow_section,rep_travel_time,130.10755311897415
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,map_section,att_V,-0.5003540962009099
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,map_section,att_initial_u,-0.24826938814524005
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,map_section,att_landing_residual,2.220446049250313e-16
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,map_section,att_steps,366.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,map_section,rep_V,-0.5003540962009105
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,map_section,rep_initial_u,0.2473098493834819
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,map_section,rep_landing_residual,2.220446049250313e-16
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,map_section,rep_steps,322.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_completed_normal_gap,0.18294525045621965
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_flow_graph_final_update,1.752809009047951e-11
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_flow_graph_iterations,14.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_flow_graph_maximum_V,-0.3911221319316986
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_flow_graph_minimum_V,-0.6000002248626698
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_flow_invariance_residual,4.521803294832427e-05
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_flow_minimum_base_derivative,0.9530475192655103
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_flow_minimum_base_spacing,0.0037228418721309
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_flow_normal_strip_margin,0.19112213193169858
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_flow_strip_inward_margin,0.0514968540142588
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_flow_tangency_residual,8.845509195217621e-05
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_local_field_completion_mismatch,0.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_local_flow_invariance_residual,5.166899685882242e-10
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_local_flow_tangency_residual,6.103075672332474e-10
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_local_map_completion_mismatch,0.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_local_map_invariance_residual,6.43235245734175e-07
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_map_graph_final_update,1.5606071990248438e-11
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_map_graph_iterations,1.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_map_graph_maximum_V,-0.3911282204351508
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_map_graph_minimum_V,-0.6000024639297942
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_map_invariance_residual,6.742895169997709e-05
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_map_minimum_base_derivative,0.9879468301888892
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_map_minimum_base_spacing,0.0038591673054253484
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_map_normal_strip_margin,0.19112822043515076
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_map_strip_inward_margin,0.019833705028392323
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_periodic_spline_derivative_seam,0.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_periodic_spline_value_seam,0.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,att_strip_base_map_derivative,0.9944380292304924
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,forward_contained_inverse_roundtrip,1.1102230246251565e-16
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_completed_normal_gap,0.1675880355700799
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_flow_graph_final_update,1.8303913940087568e-11
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_flow_graph_iterations,15.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_flow_graph_maximum_V,-0.5228182860569196
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_flow_graph_minimum_V,-0.6943424402155016
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_flow_invariance_residual,2.5385124069576825e-05
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_flow_minimum_base_derivative,0.997289478893606
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_flow_minimum_base_spacing,0.0038956620269281483
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_flow_normal_strip_margin,0.3228182860569196
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_flow_strip_inward_margin,0.0536658758326009
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_flow_tangency_residual,4.755791417689233e-05
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_local_field_completion_mismatch,0.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_local_flow_invariance_residual,1.9971613252067755e-10
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_local_flow_tangency_residual,1.2205691091084908e-10
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_local_map_completion_mismatch,0.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_local_map_invariance_residual,4.121235875897966e-07
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_map_graph_final_update,1.529720794479772e-11
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_map_graph_iterations,1.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_map_graph_maximum_V,-0.5226925988825611
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_map_graph_minimum_V,-0.6943409469867197
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_map_invariance_residual,4.0862125301299734e-05
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_map_minimum_base_derivative,0.9993214700953672
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_map_minimum_base_spacing,0.003903599492560028
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_map_normal_strip_margin,0.32269259888256113
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_map_strip_inward_margin,0.020728824209251068
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_periodic_spline_derivative_seam,0.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_periodic_spline_value_seam,0.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,graph_audit,rep_strip_base_map_derivative,0.9964687905775631
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,maximum_flow_graph_invariance,4.521803294832427e-05
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,maximum_flow_tangency_residual,8.845509195217621e-05
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,maximum_forward_inverse_roundtrip,1.1102230246251565e-16
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,maximum_local_field_completion_mismatch,0.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,maximum_local_flow_graph_invariance,5.166899685882242e-10
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,maximum_local_flow_tangency_residual,6.103075672332474e-10
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,maximum_local_map_completion_mismatch,0.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,maximum_local_map_graph_invariance,6.43235245734175e-07
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,maximum_map_graph_invariance,6.742895169997709e-05
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,maximum_periodic_spline_derivative_seam,0.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,maximum_periodic_spline_value_seam,0.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,maximum_section_landing_residual,3.3306690738754696e-16
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,minimum_completed_base_derivative,0.9530475192655103
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,minimum_completed_base_spacing,0.0037228418721309
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,minimum_completed_base_speed,0.00072
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,minimum_completed_normal_gap,0.1675880355700799
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,minimum_flow_strip_inward_margin,0.0514968540142588
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,minimum_map_strip_inward_margin,0.019833705028392323
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,minimum_normal_strip_margin,0.19112213193169858
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,minimum_section_source_overlap_margin,0.001728786881274591
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,minimum_strip_base_map_derivative,0.9944380292304924
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,stage.calls,68920.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,stage.maximum_checked_output_abs_u,0.2493595662430183
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,stage.maximum_checked_stage_abs_u,0.24983989916510663
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,stage.maximum_iterations,4.0
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,stage.maximum_physical_residual,3.413269666907581e-16
refinement_r0p06_h0p4_rho0p041666667_N512,refinement,0.06,0.4,0.041666666666666664,512,aggregate_diagnostics,stage.maximum_regularized_residual,9.481304630298837e-14
matched_cauchy_r0p06_rho1over24,diagnostic,0.06,0.4_vs_0.2,0.041666666666666664,1024,matched_cauchy,L_fixed,0.12533971143800443
matched_cauchy_r0p06_rho1over24,diagnostic,0.06,0.4_vs_0.2,0.041666666666666664,1024,matched_cauchy,att_U_cauchy_max_norm,6.4824422835799145e-06
matched_cauchy_r0p06_rho1over24,diagnostic,0.06,0.4_vs_0.2,0.041666666666666664,1024,matched_cauchy,att_U_h020_max_norm,0.0259054335024273
matched_cauchy_r0p06_rho1over24,diagnostic,0.06,0.4_vs_0.2,0.041666666666666664,1024,matched_cauchy,att_U_h040_max_norm,0.02589895106014372
matched_cauchy_r0p06_rho1over24,diagnostic,0.06,0.4_vs_0.2,0.041666666666666664,1024,matched_cauchy,epsilon,0.0036
matched_cauchy_r0p06_rho1over24,diagnostic,0.06,0.4_vs_0.2,0.041666666666666664,1024,matched_cauchy,h_coarse,0.4
matched_cauchy_r0p06_rho1over24,diagnostic,0.06,0.4_vs_0.2,0.041666666666666664,1024,matched_cauchy,h_fine,0.2
matched_cauchy_r0p06_rho1over24,diagnostic,0.06,0.4_vs_0.2,0.041666666666666664,1024,matched_cauchy,rep_U_cauchy_max_norm,2.5247541326108014e-06
matched_cauchy_r0p06_rho1over24,diagnostic,0.06,0.4_vs_0.2,0.041666666666666664,1024,matched_cauchy,rep_U_h020_max_norm,0.026000297059637474
matched_cauchy_r0p06_rho1over24,diagnostic,0.06,0.4_vs_0.2,0.041666666666666664,1024,matched_cauchy,rep_U_h040_max_norm,0.025997772305504863


==> anc/common_completion_threshold_validation_metadata.json <==
{
  "completion": {
    "analytic_margins": {
      "lower_strip_inward_margin": 0.0776925,
      "minimum_base_speed_on_strip": 0.2,
      "normal_derivative_gap": 0.12109375,
      "parameter_allowance_epsilon_abs_L": 0.00512,
      "upper_strip_inward_margin": 0.03159875
    },
    "base_field": "dot(xi)=epsilon*A, A=-V",
    "circle": "xi in R/(2Z)",
    "completed_map": "P_tilde=F_tilde+zeta*(P_original_conjugated-F_local)",
    "defect_cutoff": "zeta=1 on I, support in [-0.54,-0.10] subset {chi=1}",
    "exterior_normal_field": "B_out=-0.5*(V+0.6)",
    "field_cutoff": "chi=1 on [-0.55,-0.09], support in [-0.625,-0.0625]",
    "local_interval": "I=[-1/2,-1/8]",
    "local_normal_field": "B_eta=xi-eta*epsilon*L+(2*xi-eta*xi^2)*V",
    "normal_strip": "V in [-1.2,-0.2]",
    "side_coordinate": "u=eta*xi; eta=+1 attracting, eta=-1 repelling"
  },
  "diagnostic_extrema": {
    "maximum_absolute_joint_residual": 4.336808689942017e-11,
    "maximum_checked_output_abs_u": 0.2497998840555884,
    "maximum_checked_stage_abs_u": 0.24994997324103374,
    "maximum_contained_inverse_roundtrip": 2.220446049250313e-16,
    "maximum_global_flow_invariance": 2.456069906231484e-06,
    "maximum_global_flow_tangency": 5.04244288812572e-06,
    "maximum_global_map_invariance": 2.6178149645783577e-06,
    "maximum_graph_final_update": 1.903177615503182e-11,
    "maximum_local_field_completion_mismatch": 0.0,
    "maximum_local_flow_invariance": 4.085953797527964e-12,
    "maximum_local_flow_tangency": 2.9792014124771504e-12,
    "maximum_local_map_completion_mismatch": 0.0,
    "maximum_local_map_invariance": 8.240546023330353e-10,
    "maximum_matched_graph_quotient": 0.02611717220663618,
    "maximum_periodic_spline_derivative_seam": 0.0,
    "maximum_periodic_spline_value_seam": 0.0,
    "maximum_physical_stage_residual": 1.1723955140041654e-15,
    "maximum_section_landing_residual": 6.661338147750939e-16,
    "minimum_base_derivative": 0.9205957624147914,
    "minimum_base_spacing": 0.0017980385984663894,
    "minimum_completed_base_speed": 0.00032,
    "minimum_completed_normal_gap": 0.16758803557007987,
    "minimum_flow_strip_inward_margin": 0.051245878635187966,
    "minimum_map_strip_inward_margin": 0.006361054563555124,
    "minimum_normal_strip_margin": 0.19087632400983462,
    "minimum_scaled_flow_splitting_slope_L": 2.5069006093225705,
    "minimum_scaled_map_splitting_slope_L": 2.506900611903839,
    "minimum_section_source_overlap_margin": 0.0005675670401071031,
    "minimum_strip_base_map_derivative": 0.9901225923239587
  },
  "figure_note": "In Panel B the rho=1/24 and rho=1/8 absolute-shift curves overlap at plotting resolution.",
  "grids": {
    "nodes": 1024,
    "panel_a_h": 0.4,
    "panel_a_r": [
      0.08,
      0.07,
      0.06,
      0.052,
      0.046,
      0.04
    ],
    "panel_a_rho": [
      0.041666666666666664,
      0.08333333333333333,
      0.125
    ],
    "panel_b_h": [
      0.5,
      0.4,
      0.32,
      0.25,
      0.2,
      0.16,
      0.125
    ],
    "panel_b_r": 0.06,
    "panel_b_rho": [
      0.041666666666666664,
      0.125
    ]
  },
  "independent_case_count": 33,
  "matched_cauchy": {
    "L_fixed": 0.12533971143800443,
    "att_U_cauchy_max_norm": 6.4824422835799145e-06,
    "att_U_h020_max_norm": 0.0259054335024273,
    "att_U_h040_max_norm": 0.02589895106014372,
    "epsilon": 0.0036,
    "h_coarse": 0.4,
    "h_fine": 0.2,
    "nodes": 1024.0,
    "r": 0.06,
    "rep_U_cauchy_max_norm": 2.5247541326108014e-06,
    "rep_U_h020_max_norm": 0.026000297059637474,
    "rep_U_h040_max_norm": 0.025997772305504863,
    "rho": 0.041666666666666664
  },
  "plotted_row_count": 32,
  "provenance": {
    "diagnostics_csv_sha256": "73ecc77bbeee1c41949a2ee7a819cd4f7b7f9c7416137a1b64e843525b7879bb",
    "driver_sha256": "0d3b947286950f427a736f7f4bc14291b290abc9be7312724744798cab82c4e3",
    "figure_pdf_sha256": "092d88a91d1f7ba64ec5971f4c4a40e02573c5e82170028a1ebca76be991b43a",
    "primary_csv_sha256": "44fa550647c8ad95d3e4267cd8c225f3995cd64c317b4a88f9f83a416ed2856d",
    "representative_graphs_npz_sha256": "f6cfada51e3277327c89717ef8994444df4134bae0439349ec8245bc26f8aeea",
    "solver_sha256": "03778a750d6ed0b63960f763958ef487d64e41cd41625e2ae1b86ec8e6f32f31"
  },
  "quick_run": false,
  "refinement": {
    "absolute_Q_difference": 1.2910817380473727e-11,
    "coarse_Q": 0.0052188381019414925,
    "coarse_nodes": 512,
    "fine_Q": 0.00521883811485231,
    "fine_nodes": 1024
  },
  "representative_graphs": {
    "arrays": [
      "circle_coordinate",
      "flow_att_V",
      "flow_rep_V",
      "map_att_V",
      "map_rep_V",
      "u_att",
      "u_rep",
      "xi_representative"
    ],
    "case_id": "panel_a_r0p06_h0p4_rho0p041666667_N1024",
    "matched_cauchy_arrays": [
      "matched_U_h020_att",
      "matched_U_h020_rep",
      "matched_U_h040_att",
      "matched_U_h040_minus_h020_att",
      "matched_U_h040_minus_h020_rep",
      "matched_U_h040_rep",
      "matched_local_xi"
    ]
  },
  "semantics": "Numerical approximations to local invariant-graph thresholds selected by one fixed smooth periodic common collar completion; not global van der Pol thresholds and not interval certified.",
  "software": {
    "matplotlib": "3.11.1",
    "numpy": "2.5.2",
    "python": "3.14.4",
    "scipy": "1.18.0"
  },
  "status": "COMPUTED_COMMON_COMPLETION_INVARIANT_GRAPH_THRESHOLDS",
  "theory_reference_only": "beta_rho=1/12-rho; theoretical normalized a shift=-beta_rho/8",
  "threshold_parameterization": "L_rk=L_flow+h^2*epsilon*Q; (a_rk-a_flow)/(h^2*epsilon^2)=-Q",
  "workers": 4
}


==> anc/make_common_completion_threshold_validation.py <==
#!/usr/bin/env python3
"""Production driver for completion-selected van der Pol threshold data.

The imported solver computes numerical approximations to invariant graphs
selected by one fixed periodic common collar completion.  This driver runs
every plotted parameter triple independently, writes auditable tabular and
graph data, and produces a pure-vector two-panel PDF.  It does not use the
asymptotic coefficient to obtain any numerical threshold.

Default production grids
------------------------

Panel A:
    r = .08, .07, .06, .052, .046, .04; h=.4;
    rho = 1/24, 1/12, 1/8.

Panel B:
    r=.06; h = .50, .40, .32, .25, .20, .16, .125;
    rho = 1/24, 1/8.

The production run also computes an independent N=512 representative case
and compares it with the N=1024 result already present in Panel A.  ``--quick``
uses a smaller plotting grid and N<=256, writes separate ``*_quick`` files,
and skips this production refinement.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import importlib.metadata
import json
import math
import os
import platform
import sys
from concurrent.futures import ProcessPoolExecutor, as_completed
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Any, Iterable

# Avoid nested BLAS/OpenMP parallelism inside independent worker processes.
os.environ.setdefault("OMP_NUM_THREADS", "1")
os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("MKL_NUM_THREADS", "1")

import numpy as np

from make_invariant_graph_threshold_validation import (
    ATTRACTING,
    PERIOD,
    REPELLING,
    Settings,
    ThresholdProblem,
    periodic_coordinate,
    periodic_spline,
    predicted_Q,
    run_case,
)


HERE = Path(__file__).resolve().parent
STEM = "common_completion_threshold_validation"

PANEL_A_R = (0.080, 0.070, 0.060, 0.052, 0.046, 0.040)
PANEL_A_RHO = (1.0 / 24.0, 1.0 / 12.0, 1.0 / 8.0)
PANEL_B_H = (0.50, 0.40, 0.32, 0.25, 0.20, 0.16, 0.125)
PANEL_B_RHO = (1.0 / 24.0, 1.0 / 8.0)


@dataclass(frozen=True)
class Case:
    case_id: str
    panel: str
    r: float
    h: float
    rho: float
    nodes: int
    save_graphs: bool = False


def float_tag(value: float, digits: int = 8) -> str:
    text = f"{value:.{digits}g}"
    return text.replace("-", "m").replace(".", "p").replace("+", "")


def make_case_id(panel: str, r: float, h: float, rho: float, nodes: int) -> str:
    return (
        f"{panel}_r{float_tag(r)}_h{float_tag(h)}_"
        f"rho{float_tag(rho)}_N{nodes}"
    )


def build_cases(nodes: int, quick: bool) -> list[Case]:
    if quick:
        r_values = (0.060,)
        h_values = (0.40, 0.20)
    else:
        r_values = PANEL_A_R
        h_values = PANEL_B_H

    cases: list[Case] = []
    for r in r_values:
        for rho in PANEL_A_RHO:
            representative = (
                math.isclose(r, 0.060)
                and math.isclose(rho, 1.0 / 24.0)
            )
            case_id = make_case_id("panel_a", r, 0.40, rho, nodes)
            cases.append(
                Case(case_id, "panel_a", r, 0.40, rho, nodes, representative)
            )
    for h in h_values:
        for rho in PANEL_B_RHO:
            case_id = make_case_id("panel_b", 0.060, h, rho, nodes)
            cases.append(Case(case_id, "panel_b", 0.060, h, rho, nodes))

    if not quick:
        coarse_nodes = 512
        case_id = make_case_id(
            "refinement", 0.060, 0.40, 1.0 / 24.0, coarse_nodes
        )
        cases.append(
            Case(
                case_id,
                "refinement",
                0.060,
                0.40,
                1.0 / 24.0,
                coarse_nodes,
            )
        )
    return cases


def compute_case(case: Case) -> dict[str, Any]:
    """Worker entry point: one process owns one complete threshold problem."""

    settings = Settings(r=case.r, h=case.h, rho=case.rho, nodes=case.nodes)
    result = dict(run_case(settings))
    threshold = dict(result["threshold"])
    threshold["theoretical_normalized_a_shift"] = -predicted_Q(case.rho)
    threshold["coefficient_error"] = (
        threshold["normalized_a_shift"]
        - threshold["theoretical_normalized_a_shift"]
    )
    result["threshold"] = threshold
    result["case"] = asdict(case)

    graph_arrays: dict[str, np.ndarray] | None = None
    if case.save_graphs:
        # Reconstruct only the four representative graphs at the already
        # computed roots.  The production threshold itself is not recomputed.
        problem = ThresholdProblem(settings)
        saved_graphs: dict[str, np.ndarray] = {}
        for side, name in ((ATTRACTING, "att"), (REPELLING, "rep")):
            flow_graph, _ = problem.flow_graph(side, threshold["L_flow"])
            map_graph, _ = problem.map_graph(side, threshold["L_map"])
            saved_graphs[f"flow_{name}_V"] = np.asarray(flow_graph)
            saved_graphs[f"map_{name}_V"] = np.asarray(map_graph)
        circle = np.linspace(0.0, PERIOD, settings.nodes, endpoint=False)
        xi = periodic_coordinate(circle)
        graph_arrays = {
            "circle_coordinate": circle,
            "xi_representative": xi,
            "u_att": xi,
            "u_rep": -xi,
            **saved_graphs,
        }
    result["graphs"] = graph_arrays
    return result


def run_cases(cases: list[Case], workers: int) -> list[dict[str, Any]]:
    results: list[dict[str, Any]] = []
    with ProcessPoolExecutor(max_workers=workers) as executor:
        futures = {executor.submit(compute_case, case): case for case in cases}
        complete = 0
        for future in as_completed(futures):
            case = futures[future]
            try:
                result = future.result()
            except Exception as error:
                for pending in futures:
                    pending.cancel()
                raise RuntimeError(f"case {case.case_id} failed") from error
            results.append(result)
            complete += 1
            threshold = result["threshold"]
            print(
                f"[{complete:02d}/{len(cases):02d}] {case.case_id}: "
                f"Q={threshold['Q']:.12g}",
                file=sys.stderr,
                flush=True,
            )
    results.sort(key=lambda result: result["case"]["case_id"])
    return results


def output_paths(quick: bool) -> dict[str, Path]:
    suffix = "_quick" if quick else ""
    stem = HERE / f"{STEM}{suffix}"
    return {
        "primary_csv": Path(f"{stem}_data.csv"),
        "diagnostics_csv": Path(f"{stem}_diagnostics.csv"),
        "metadata_json": Path(f"{stem}_metadata.json"),
        "graphs_npz": Path(f"{stem}_representative_graphs.npz"),
        "pdf": Path(f"{stem}.pdf"),
    }


def primary_row(result: dict[str, Any]) -> dict[str, Any]:
    case = result["case"]
    threshold = result["threshold"]
    aggregate = result["aggregate_diagnostics"]
    stage = aggregate["stage"]
    graph_audit = result["graph_audit"]
    joint = threshold["joint_scaled_residual"]
    return {
        "case_id": case["case_id"],
        "panel": case["panel"],
        "r": case["r"],
        "epsilon": case["r"] ** 2,
        "h": case["h"],
        "rho": case["rho"],
        "nodes": case["nodes"],
        "L_flow": threshold["L_flow"],
        "L_map": threshold["L_map"],
        "Q": threshold["Q"],
        "normalized_a_shift": threshold["normalized_a_shift"],
        "theoretical_normalized_a_shift": threshold[
            "theoretical_normalized_a_shift"
        ],
        "coefficient_error": threshold["coefficient_error"],
        "scaled_flow_splitting_slope_L": threshold[
            "scaled_flow_splitting_slope_L"
        ],
        "scaled_map_splitting_slope_L": threshold[
            "scaled_map_splitting_slope_L"
        ],
        "matched_graph_quotient_max": threshold[
            "matched_graph_quotient_max"
        ],
        "h_squared_abs_Q": case["h"] ** 2 * abs(threshold["Q"]),
        "joint_flow_residual": joint[0],
        "joint_map_residual": joint[1],
        "max_local_flow_invariance": aggregate[
            "maximum_local_flow_graph_invariance"
        ],
        "max_local_flow_tangency": aggregate[
            "maximum_local_flow_tangency_residual"
        ],
        "max_local_map_invariance": aggregate[
            "maximum_local_map_graph_invariance"
        ],
        "max_global_flow_invariance": aggregate[
            "maximum_flow_graph_invariance"
        ],
        "max_global_flow_tangency": aggregate[
            "maximum_flow_tangency_residual"
        ],
        "max_global_map_invariance": aggregate[
            "maximum_map_graph_invariance"
        ],
        "max_section_landing_residual": aggregate[
            "maximum_section_landing_residual"
        ],
        "max_physical_stage_residual": stage["maximum_physical_residual"],
        "minimum_base_derivative": aggregate[
            "minimum_completed_base_derivative"
        ],
        "minimum_base_spacing": aggregate["minimum_completed_base_spacing"],
        "minimum_normal_strip_margin": aggregate[
            "minimum_normal_strip_margin"
        ],
        "max_contained_inverse_roundtrip": aggregate[
            "maximum_forward_inverse_roundtrip"
        ],
        "max_periodic_spline_value_seam": aggregate[
            "maximum_periodic_spline_value_seam"
        ],
        "max_periodic_spline_derivative_seam": aggregate[
            "maximum_periodic_spline_derivative_seam"
        ],
        "minimum_completed_normal_gap": aggregate[
            "minimum_completed_normal_gap"
        ],
        "minimum_flow_strip_inward_margin": aggregate[
            "minimum_flow_strip_inward_margin"
        ],
        "minimum_map_strip_inward_margin": aggregate[
            "minimum_map_strip_inward_margin"
        ],
        "minimum_completed_base_speed": aggregate[
            "minimum_completed_base_speed"
        ],
        "minimum_strip_base_map_derivative": aggregate[
            "minimum_strip_base_map_derivative"
        ],
        "maximum_local_field_completion_mismatch": aggregate[
            "maximum_local_field_completion_mismatch"
        ],
        "maximum_local_map_completion_mismatch": aggregate[
            "maximum_local_map_completion_mismatch"
        ],
        "minimum_section_source_overlap_margin": aggregate[
            "minimum_section_source_overlap_margin"
        ],
        "maximum_checked_stage_abs_u": stage["maximum_checked_stage_abs_u"],
        "maximum_checked_output_abs_u": stage["maximum_checked_output_abs_u"],
        "max_graph_final_update": max(
            value
            for key, value in graph_audit.items()
            if key.endswith("graph_final_update")
        ),
    }


def write_primary_csv(path: Path, results: list[dict[str, Any]]) -> list[dict[str, Any]]:
    rows = [primary_row(result) for result in results]
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    return rows


def flatten_numeric(prefix: str, value: Any) -> list[tuple[str, float]]:
    rows: list[tuple[str, float]] = []
    if isinstance(value, dict):
        for key in sorted(value):
            child = f"{prefix}.{key}" if prefix else str(key)
            rows.extend(flatten_numeric(child, value[key]))
    elif isinstance(value, (list, tuple)):
        for index, item in enumerate(value):
            rows.extend(flatten_numeric(f"{prefix}[{index}]", item))
    elif isinstance(value, (int, float, np.integer, np.floating)):
        rows.append((prefix, float(value)))
    return rows


def write_diagnostics_csv(
    path: Path,
    results: list[dict[str, Any]],
    matched_cauchy: dict[str, Any] | None,
) -> None:
    fieldnames = (
        "case_id",
        "panel",
        "r",
        "h",
        "rho",
        "nodes",
        "scope",
        "metric",
        "value",
    )
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        for result in results:
            case = result["case"]
            for scope in (
                "threshold",
                "flow_section",
                "map_section",
                "graph_audit",
                "aggregate_diagnostics",
            ):
                for metric, value in flatten_numeric("", result[scope]):
                    writer.writerow(
                        {
                            "case_id": case["case_id"],
                            "panel": case["panel"],
                            "r": case["r"],
                            "h": case["h"],
                            "rho": case["rho"],
                            "nodes": case["nodes"],
                            "scope": scope,
                            "metric": metric,
                            "value": value,
                        }
                    )
        if matched_cauchy is not None:
            summary = matched_cauchy["summary"]
            for metric, value in sorted(summary.items()):
                if metric in {"r", "rho", "nodes"}:
                    continue
                writer.writerow(
                    {
                        "case_id": "matched_cauchy_r0p06_rho1over24",
                        "panel": "diagnostic",
                        "r": summary["r"],
                        "h": "0.4_vs_0.2",
                        "rho": summary["rho"],
                        "nodes": int(summary["nodes"]),
                        "scope": "matched_cauchy",
                        "metric": metric,
                        "value": value,
                    }
                )


def representative_result(results: list[dict[str, Any]]) -> dict[str, Any]:
    matches = [result for result in results if result["graphs"] is not None]
    if len(matches) != 1:
        raise RuntimeError(f"expected one representative graph case, got {len(matches)}")
    return matches[0]


def compute_matched_cauchy(
    representative: dict[str, Any], nodes: int
) -> dict[str, Any]:
    """Compare U_h=(V_map(h,L)-V_flow(L))/(h^2 epsilon) at h=.4,.2."""

    case = representative["case"]
    threshold = representative["threshold"]
    r = float(case["r"])
    rho = float(case["rho"])
    epsilon = r * r
    L_fixed = float(threshold["L_flow"])
    local_points = np.linspace(
        Settings.local_left + 0.01,
        Settings.local_right - 0.01,
        Settings.diagnostic_points,
    )

    graphs = representative["graphs"]
    if graphs is None:
        raise RuntimeError("representative flow graphs are unavailable")
    output_arrays: dict[str, np.ndarray] = {"matched_local_xi": local_points}
    summaries: dict[str, float] = {
        "r": r,
        "rho": rho,
        "epsilon": epsilon,
        "L_fixed": L_fixed,
        "h_coarse": 0.40,
        "h_fine": 0.20,
        "nodes": float(nodes),
    }

    map_graphs: dict[tuple[float, int], np.ndarray] = {}
    for h in (0.40, 0.20):
        settings = Settings(r=r, h=h, rho=rho, nodes=nodes)
        problem = ThresholdProblem(settings)
        for side in (ATTRACTING, REPELLING):
            map_graphs[(h, side)] = problem.map_graph(side, L_fixed)[0]

    for side, name in ((ATTRACTING, "att"), (REPELLING, "rep")):
        flow_values = np.asarray(graphs[f"flow_{name}_V"])
        flow_local = np.asarray(
            periodic_spline(flow_values)(local_points % PERIOD)
        )
        U_values: dict[float, np.ndarray] = {}
        for h in (0.40, 0.20):
            map_local = np.asarray(
                periodic_spline(map_graphs[(h, side)])(local_points % PERIOD)
            )
            U = (map_local - flow_local) / (h * h * epsilon)
            U_values[h] = U
            tag = "h040" if math.isclose(h, 0.40) else "h020"
            output_arrays[f"matched_U_{tag}_{name}"] = U
            summaries[f"{name}_U_{tag}_max_norm"] = float(np.max(np.abs(U)))
        difference = U_values[0.40] - U_values[0.20]
        output_arrays[f"matched_U_h040_minus_h020_{name}"] = difference
        summaries[f"{name}_U_cauchy_max_norm"] = float(
            np.max(np.abs(difference))
        )
    return {"summary": summaries, "arrays": output_arrays}


def write_graphs_npz(
    path: Path, result: dict[str, Any], matched_cauchy: dict[str, Any] | None
) -> None:
    case = result["case"]
    threshold = result["threshold"]
    graphs = result["graphs"]
    if graphs is None:
        raise RuntimeError("representative graph arrays are missing")
    cauchy_arrays = {} if matched_cauchy is None else matched_cauchy["arrays"]
    np.savez_compressed(
        path,
        **graphs,
        **cauchy_arrays,
        r=np.array(case["r"]),
        epsilon=np.array(case["r"] ** 2),
        h=np.array(case["h"]),
        rho=np.array(case["rho"]),
        nodes=np.array(case["nodes"]),
        L_flow=np.array(threshold["L_flow"]),
        L_map=np.array(threshold["L_map"]),
        Q=np.array(threshold["Q"]),
        normal_strip=np.array([-1.2, -0.2]),
    )


def rho_label(rho: float) -> str:
    if math.isclose(rho, 1.0 / 24.0):
        return r"$\rho=1/24$"
    if math.isclose(rho, 1.0 / 12.0):
        return r"$\rho=1/12$"
    if math.isclose(rho, 1.0 / 8.0):
        return r"$\rho=1/8$"
    return rf"$\rho={rho:.4g}$"


def make_figure(path: Path, rows: list[dict[str, Any]]) -> None:
    import matplotlib

    matplotlib.use("pdf")
    import matplotlib.pyplot as plt

    matplotlib.rcParams.update(
        {
            "font.family": "serif",
            "font.size": 8.2,
            "axes.labelsize": 8.5,
            "legend.fontsize": 7.3,
            "xtick.labelsize": 7.5,
            "ytick.labelsize": 7.5,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "axes.linewidth": 0.7,
        }
    )
    colors = ("#2166ac", "#4d4d4d", "#b2182b")
    markers = ("o", "s", "^")
    linestyles = ("-", "--", "-.")
    figure, axes = plt.subplots(1, 2, figsize=(7.15, 3.05))

    panel_a = [row for row in rows if row["panel"] == "panel_a"]
    ax = axes[0]
    for index, rho in enumerate(PANEL_A_RHO):
        series = sorted(
            (row for row in panel_a if math.isclose(row["rho"], rho)),
            key=lambda row: row["r"],
        )
        if not series:
            continue
        ax.plot(
            [row["r"] for row in series],
            [row["normalized_a_shift"] for row in series],
            color=colors[index],
            marker=markers[index],
            linestyle=linestyles[index],
            linewidth=1.0,
            markersize=4.0,
            markerfacecolor="white" if index == 1 else colors[index],
            markeredgewidth=0.8,
            label=rho_label(rho),
        )
        theory = series[0]["theoretical_normalized_a_shift"]
        ax.axhline(
            theory,
            color=colors[index],
            linestyle=(0, (1.5, 2.0)),
            linewidth=0.75,
            alpha=0.8,
        )
    ax.axhline(0.0, color="0.65", linewidth=0.55, zorder=0)
    ax.set_xlabel(r"$r=\sqrt{\varepsilon}$")
    ax.set_ylabel(r"$(a_{\mathrm{rk}}-a_{\mathrm{fl}})/(h^2\varepsilon^2)$")
    ax.set_title("(a) Fold-response coefficient")
    ax.legend(frameon=False, loc="best", handlelength=2.4)
    ax.grid(True, linewidth=0.35, color="0.88")

    panel_b = [row for row in rows if row["panel"] == "panel_b"]
    ax = axes[1]
    for index, rho in enumerate(PANEL_B_RHO):
        color_index = 0 if math.isclose(rho, 1.0 / 24.0) else 2
        series = sorted(
            (row for row in panel_b if math.isclose(row["rho"], rho)),
            key=lambda row: row["h"],
        )
        ax.loglog(
            [row["h"] for row in series],
            [row["h_squared_abs_Q"] for row in series],
            color=colors[color_index],
            marker=markers[color_index],
            linestyle=linestyles[color_index],
            linewidth=1.0,
            markersize=4.0,
            markerfacecolor="white" if color_index == 2 else colors[color_index],
            markeredgewidth=0.8,
            label=rho_label(rho),
        )
    # Dimensioned slope-two guide, placed below the data and labelled by slope.
    guide_h = np.array([0.15, 0.30])
    guide_scale = 0.30 * min(row["h_squared_abs_Q"] for row in panel_b) / 0.125**2
    ax.loglog(
        guide_h,
        guide_scale * guide_h**2,
        color="0.25",
        linestyle=(0, (2.5, 2.0)),
        linewidth=0.8,
    )
    ax.text(
        0.205,
        guide_scale * 0.205**2 * 0.75,
        "slope 2",
        color="0.25",
        fontsize=7.2,
        rotation=29,
        ha="center",
        va="top",
    )
    ax.set_xlabel(r"$h$")
    ax.set_ylabel(r"$|a_{\mathrm{rk}}-a_{\mathrm{fl}}|/\varepsilon^2=h^2|Q|$")
    ax.set_title(r"(b) Fixed $r=0.06$")
    ax.legend(frameon=False, loc="upper left", handlelength=2.4)
    ax.grid(True, which="both", linewidth=0.35, color="0.88")

    figure.tight_layout(w_pad=1.4)
    figure.savefig(path, bbox_inches="tight", metadata={"Creator": "Matplotlib"})
    plt.close(figure)


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def analytic_completion_margins() -> dict[str, float]:
    """Safe analytic margins on the fixed strip and production L bracket."""

    epsilon_max = max(PANEL_A_R) ** 2
    absolute_L_max = max(abs(value) for value in Settings.flow_L_bracket)
    parameter_allowance = epsilon_max * absolute_L_max
    xi_right = Settings.chi_support_right
    # A=-V on V in [-1.2,-.2].  The weakest local normal derivative is
    # 2*xi+xi^2 (eta=-1) at the right support endpoint.
    normal_gap = -(2.0 * xi_right + xi_right * xi_right)
    lower_local_margin = (
        -1.4 * xi_right - 1.2 * xi_right * xi_right - parameter_allowance
    )
    upper_local_margin = -(
        0.6 * xi_right + 0.2 * xi_right * xi_right + parameter_allowance
    )
    return {
        "minimum_base_speed_on_strip": 0.2,
        "normal_derivative_gap": normal_gap,
        "lower_strip_inward_margin": min(0.3, lower_local_margin),
        "upper_strip_inward_margin": min(0.2, upper_local_margin),
        "parameter_allowance_epsilon_abs_L": parameter_allowance,
    }


def diagnostic_extrema(rows: list[dict[str, Any]]) -> dict[str, float]:
    plotted = [row for row in rows if row["panel"] in {"panel_a", "panel_b"}]
    return {
        "maximum_absolute_joint_residual": max(
            max(abs(row["joint_flow_residual"]), abs(row["joint_map_residual"]))
            for row in plotted
        ),
        "maximum_local_flow_invariance": max(
            row["max_local_flow_invariance"] for row in plotted
        ),
        "maximum_local_flow_tangency": max(
            row["max_local_flow_tangency"] for row in plotted
        ),
        "maximum_local_map_invariance": max(
            row["max_local_map_invariance"] for row in plotted
        ),
        "maximum_global_flow_invariance": max(
            row["max_global_flow_invariance"] for row in plotted
        ),
        "maximum_global_flow_tangency": max(
            row["max_global_flow_tangency"] for row in plotted
        ),
        "maximum_global_map_invariance": max(
            row["max_global_map_invariance"] for row in plotted
        ),
        "maximum_section_landing_residual": max(
            row["max_section_landing_residual"] for row in plotted
        ),
        "maximum_physical_stage_residual": max(
            row["max_physical_stage_residual"] for row in plotted
        ),
        "minimum_base_derivative": min(
            row["minimum_base_derivative"] for row in plotted
        ),
        "minimum_base_spacing": min(
            row["minimum_base_spacing"] for row in plotted
        ),
        "minimum_normal_strip_margin": min(
            row["minimum_normal_strip_margin"] for row in plotted
        ),
        "maximum_contained_inverse_roundtrip": max(
            row["max_contained_inverse_roundtrip"] for row in plotted
        ),
        "maximum_periodic_spline_value_seam": max(
            row["max_periodic_spline_value_seam"] for row in plotted
        ),
        "maximum_periodic_spline_derivative_seam": max(
            row["max_periodic_spline_derivative_seam"] for row in plotted
        ),
        "maximum_graph_final_update": max(
            row["max_graph_final_update"] for row in plotted
        ),
        "minimum_scaled_flow_splitting_slope_L": min(
            row["scaled_flow_splitting_slope_L"] for row in plotted
        ),
        "minimum_scaled_map_splitting_slope_L": min(
            row["scaled_map_splitting_slope_L"] for row in plotted
        ),
        "maximum_matched_graph_quotient": max(
            row["matched_graph_quotient_max"] for row in plotted
        ),
        "minimum_completed_normal_gap": min(
            row["minimum_completed_normal_gap"] for row in plotted
        ),
        "minimum_flow_strip_inward_margin": min(
            row["minimum_flow_strip_inward_margin"] for row in plotted
        ),
        "minimum_map_strip_inward_margin": min(
            row["minimum_map_strip_inward_margin"] for row in plotted
        ),
        "minimum_completed_base_speed": min(
            row["minimum_completed_base_speed"] for row in plotted
        ),
        "minimum_strip_base_map_derivative": min(
            row["minimum_strip_base_map_derivative"] for row in plotted
        ),
        "maximum_local_field_completion_mismatch": max(
            row["maximum_local_field_completion_mismatch"] for row in plotted
        ),
        "maximum_local_map_completion_mismatch": max(
            row["maximum_local_map_completion_mismatch"] for row in plotted
        ),
        "minimum_section_source_overlap_margin": min(
            row["minimum_section_source_overlap_margin"] for row in plotted
        ),
        "maximum_checked_stage_abs_u": max(
            row["maximum_checked_stage_abs_u"] for row in plotted
        ),
        "maximum_checked_output_abs_u": max(
            row["maximum_checked_output_abs_u"] for row in plotted
        ),
    }


def software_version(package: str) -> str:
    try:
        return importlib.metadata.version(package)
    except importlib.metadata.PackageNotFoundError:
        return "not installed"


def write_metadata(
    path: Path,
    output: dict[str, Path],
    rows: list[dict[str, Any]],
    results: list[dict[str, Any]],
    representative: dict[str, Any],
    matched_cauchy: dict[str, Any] | None,
    quick: bool,
    workers: int,
) -> None:
    refinement_rows = [row for row in rows if row["panel"] == "refinement"]
    fine_row = next(
        row
        for row in rows
        if row["panel"] == "panel_a"
        and math.isclose(row["r"], 0.060)
        and math.isclose(row["h"], 0.40)
        and math.isclose(row["rho"], 1.0 / 24.0)
    )
    refinement: dict[str, Any] | None = None
    if refinement_rows:
        coarse = refinement_rows[0]
        refinement = {
            "coarse_nodes": coarse["nodes"],
            "fine_nodes": fine_row["nodes"],
            "coarse_Q": coarse["Q"],
            "fine_Q": fine_row["Q"],
            "absolute_Q_difference": abs(coarse["Q"] - fine_row["Q"]),
        }

    solver_path = Path(
        sys.modules["make_invariant_graph_threshold_validation"].__file__
    ).resolve()
    metadata = {
        "status": "COMPUTED_COMMON_COMPLETION_INVARIANT_GRAPH_THRESHOLDS",
        "semantics": (
            "Numerical approximations to local invariant-graph thresholds "
            "selected by one fixed smooth periodic common collar completion; "
            "not global van der Pol thresholds and not interval certified."
        ),
        "quick_run": quick,
        "workers": workers,
        "independent_case_count": len(results),
        "plotted_row_count": sum(
            row["panel"] in {"panel_a", "panel_b"} for row in rows
        ),
        "grids": {
            "panel_a_r": list((0.060,) if quick else PANEL_A_R),
            "panel_a_h": 0.40,
            "panel_a_rho": list(PANEL_A_RHO),
            "panel_b_r": 0.060,
            "panel_b_h": list((0.40, 0.20) if quick else PANEL_B_H),
            "panel_b_rho": list(PANEL_B_RHO),
            "nodes": fine_row["nodes"],
        },
        "completion": {
            "circle": "xi in R/(2Z)",
            "side_coordinate": "u=eta*xi; eta=+1 attracting, eta=-1 repelling",
            "local_interval": "I=[-1/2,-1/8]",
            "normal_strip": "V in [-1.2,-0.2]",
            "base_field": "dot(xi)=epsilon*A, A=-V",
            "local_normal_field": (
                "B_eta=xi-eta*epsilon*L+(2*xi-eta*xi^2)*V"
            ),
            "exterior_normal_field": "B_out=-0.5*(V+0.6)",
            "field_cutoff": (
                "chi=1 on [-0.55,-0.09], support in "
                "[-0.625,-0.0625]"
            ),
            "defect_cutoff": (
                "zeta=1 on I, support in [-0.54,-0.10] subset {chi=1}"
            ),
            "completed_map": "P_tilde=F_tilde+zeta*(P_original_conjugated-F_local)",
            "analytic_margins": analytic_completion_margins(),
        },
        "threshold_parameterization": (
            "L_rk=L_flow+h^2*epsilon*Q; "
            "(a_rk-a_flow)/(h^2*epsilon^2)=-Q"
        ),
        "theory_reference_only": (
            "beta_rho=1/12-rho; theoretical normalized a shift=-beta_rho/8"
        ),
        "figure_note": (
            "In Panel B the rho=1/24 and rho=1/8 absolute-shift curves "
            "overlap at plotting resolution."
        ),
        "representative_graphs": {
            "case_id": representative["case"]["case_id"],
            "arrays": sorted(representative["graphs"]),
            "matched_cauchy_arrays": (
                []
                if matched_cauchy is None
                else sorted(matched_cauchy["arrays"])
            ),
        },
        "matched_cauchy": (
            None if matched_cauchy is None else matched_cauchy["summary"]
        ),
        "refinement": refinement,
        "diagnostic_extrema": diagnostic_extrema(rows),
        "software": {
            "python": platform.python_version(),
            "numpy": np.__version__,
            "scipy": software_version("scipy"),
            "matplotlib": software_version("matplotlib"),
        },
        "provenance": {
            "driver_sha256": sha256(Path(__file__).resolve()),
            "solver_sha256": sha256(solver_path),
            "primary_csv_sha256": sha256(output["primary_csv"]),
            "diagnostics_csv_sha256": sha256(output["diagnostics_csv"]),
            "representative_graphs_npz_sha256": sha256(output["graphs_npz"]),
            "figure_pdf_sha256": sha256(output["pdf"]),
        },
    }
    path.write_text(json.dumps(metadata, indent=2, sort_keys=True) + "\n", encoding="utf-8")


def parse_arguments(arguments: Iterable[str] | None = None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--quick", action="store_true", help="small grids, N<=256, separate files"
    )
    parser.add_argument(
        "--workers",
        type=int,
        default=min(4, os.cpu_count() or 1),
        help="number of independent ProcessPool workers",
    )
    parser.add_argument("--nodes", type=int, default=1024)
    return parser.parse_args(arguments)


def main(arguments: Iterable[str] | None = None) -> None:
    args = parse_arguments(arguments)
    if args.workers < 1:
        raise ValueError("--workers must be positive")
    if args.nodes < 64:
        raise ValueError("--nodes must be at least 64")
    nodes = min(args.nodes, 256) if args.quick else args.nodes
    cases = build_cases(nodes, args.quick)
    results = run_cases(cases, args.workers)
    paths = output_paths(args.quick)
    representative = representative_result(results)
    matched_cauchy = (
        None if args.quick else compute_matched_cauchy(representative, nodes)
    )
    rows = write_primary_csv(paths["primary_csv"], results)
    write_diagnostics_csv(paths["diagnostics_csv"], results, matched_cauchy)
    write_graphs_npz(paths["graphs_npz"], representative, matched_cauchy)
    make_figure(paths["pdf"], rows)
    write_metadata(
        paths["metadata_json"],
        paths,
        rows,
        results,
        representative,
        matched_cauchy,
        args.quick,
        args.workers,
    )
    summary = {
        "status": "complete",
        "quick": args.quick,
        "cases": len(results),
        "outputs": {key: str(value) for key, value in paths.items()},
        "diagnostic_extrema": diagnostic_extrema(rows),
    }
    print(json.dumps(summary, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/make_fold_response_geometry.py <==
#!/usr/bin/env python3
"""Produce the critical-manifold and Gaussian-cancellation figure."""

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


HERE = Path(__file__).resolve().parent
OUTPUT = HERE / "fold_response_geometry.pdf"


def configure() -> None:
    plt.rcParams.update(
        {
            "figure.figsize": (7.2, 2.65),
            "font.family": "serif",
            "font.size": 9,
            "mathtext.fontset": "cm",
            "axes.labelsize": 9,
            "xtick.labelsize": 8,
            "ytick.labelsize": 8,
            "axes.linewidth": 0.7,
            "lines.linewidth": 1.35,
            "patch.linewidth": 0.7,
            "xtick.major.width": 0.65,
            "ytick.major.width": 0.65,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "pdf.fonttype": 42,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.025,
        }
    )


def geometry_panel(ax: plt.Axes) -> None:
    blue = "#0072B2"
    grey = "#4D4D4D"
    x_left = np.linspace(-1.45, 0.0, 300)
    x_right = np.linspace(0.0, 1.45, 300)
    x = np.linspace(-1.45, 1.45, 600)

    ax.plot(x_left, x_left**2, color=grey)
    ax.plot(x_right, x_right**2, color=grey, linestyle=(0, (4.0, 2.2)))
    ax.plot(x, x**2 - 0.5, color=blue, linewidth=1.8)
    ax.axvline(0.0, color="0.70", linewidth=0.8, linestyle=(0, (1.5, 2.0)))
    ax.scatter([0.0], [0.0], s=15, facecolor="white", edgecolor=grey, zorder=4)

    # The vector field on Gamma_0 is (X', Y') = (1/2, X).  At the
    # central section its direction is therefore exactly horizontal.
    ax.annotate(
        "",
        xy=(0.25, -0.5),
        xytext=(0.0, -0.5),
        arrowprops={
            "arrowstyle": "-|>",
            "color": blue,
            "lw": 1.3,
            "mutation_scale": 11,
            "shrinkA": 0.0,
            "shrinkB": 0.0,
        },
        zorder=5,
    )

    ax.text(-1.03, 1.78, "attracting branch", color=grey, va="center")
    ax.text(-0.15, 1.55, "repelling branch", color=grey, va="center")
    ax.text(-0.80, 1.08, r"$\mathcal{C}_0:\ Y=X^2$", color=grey)
    ax.text(0.43, -0.43, r"$\Gamma_0:\ Y=X^2-\frac{1}{2}$", color=blue)
    ax.text(0.09, 0.19, "fold", color=grey)
    ax.text(0.04, 1.94, r"$\Sigma_{\rm c}$", color="0.40")
    ax.text(-1.36, 2.02, r"$\mathbf{(a)}$", fontsize=9)

    ax.set_xlim(-1.45, 1.45)
    ax.set_ylim(-0.62, 2.14)
    ax.set_xlabel(r"$X$")
    ax.set_ylabel(r"$Y$", rotation=0, labelpad=9)
    ax.set_xticks([-1, 0, 1])
    ax.set_yticks([0, 1, 2])


def cancellation_panel(ax: plt.Axes) -> None:
    blue = "#0072B2"
    vermillion = "#D55E00"
    x = np.linspace(0.0, 2.35, 700)
    psi = (0.5 - 2.0 * x**2) * np.exp(-2.0 * x**2)

    ax.axhline(0.0, color="0.35", linewidth=0.75)
    ax.plot(x, psi, color="0.12", linewidth=1.5)
    ax.fill_between(
        x,
        0.0,
        psi,
        where=psi >= 0.0,
        facecolor=blue,
        edgecolor=blue,
        alpha=0.22,
        hatch="////",
        interpolate=True,
    )
    ax.fill_between(
        x,
        0.0,
        psi,
        where=psi <= 0.0,
        facecolor=vermillion,
        edgecolor=vermillion,
        alpha=0.20,
        hatch="\\\\\\\\",
        interpolate=True,
    )
    ax.axvline(0.5, color="0.65", linewidth=0.8, linestyle=(0, (1.5, 2.0)))
    ax.text(0.20, 0.20, r"$+$", color=blue, fontsize=12, ha="center")
    ax.text(1.05, -0.15, r"$-$", color=vermillion, fontsize=13, ha="center")
    ax.text(
        1.02,
        0.31,
        r"$\int_0^\infty"
        r"(\frac{1}{2}-2X^2)e^{-2X^2}\,dX=0$",
    )
    ax.text(0.06, 0.53, r"$\mathbf{(b)}$", fontsize=9)

    ax.set_xlim(0.0, 2.35)
    ax.set_ylim(-0.26, 0.58)
    ax.set_xlabel(r"$X$")
    ax.set_ylabel(r"$\psi_\alpha(X)$", rotation=90, labelpad=7)
    ax.set_xticks([0, 0.5, 1, 1.5, 2])
    ax.set_yticks([-0.2, 0, 0.2, 0.4])


def main() -> None:
    configure()
    fig, axes = plt.subplots(1, 2, gridspec_kw={"wspace": 0.34})
    geometry_panel(axes[0])
    cancellation_panel(axes[1])
    fig.savefig(OUTPUT)
    print(OUTPUT)


if __name__ == "__main__":
    main()


==> anc/make_invariant_graph_threshold_validation.py <==
#!/usr/bin/env python3
"""Compute completion-selected local van der Pol thresholds.

This module supplies the periodic-graph solver used by
``make_common_completion_threshold_validation.py``.  It computes numerical
approximations to the *actual invariant graphs* selected
by one fixed smooth periodic completion of each normally hyperbolic collar.
The completed flow and map
use the same exterior dynamics.  On a smaller collar arc the completed map
is exactly the Runge--Kutta map formed in the original affine variables
``(u,v)`` and only then conjugated to the divided coordinate

    v = phi(u) + epsilon V,       phi(u) = u**2 - u**3/3.

The attracting collar is oriented in forward time.  The repelling collar
is oriented in reverse time and uses the adjoint tableau with a negative
step, hence the contained inverse of the positive-step method.  Restrictions
of the two periodic invariant graphs are propagated by the uncompleted
flow/map to ``u=0``.  The threshold solve is parametrised as

    L_rk = L_flow + h**2 * epsilon * Q,

so the small displacement is found directly and
``(a_rk-a_flow)/(h**2*epsilon**2) = -Q``.

The completion below is a concrete convention, not a canonical global van
der Pol continuation.  Accordingly, the output is a numerical approximation
to the *local completion-selected* thresholds used by the matched theorem.
No interval certification is claimed.

The default command runs one deliberately modest case (r=0.06,
rho=1/24).  It prints a JSON record containing invariance, tangency, stage,
landing, root, seam, monotonicity, and contained-inverse diagnostics.  The
production driver imports the same solver functions to run a grid of
``(r,h,rho)`` values without changing the numerical semantics.
"""

from __future__ import annotations

import argparse
import json
import math
from dataclasses import asdict, dataclass, field, replace
from typing import Callable, Iterable

import numpy as np
from scipy.integrate import solve_ivp
from scipy.interpolate import CubicSpline
from scipy.optimize import brentq


Array = np.ndarray
PERIOD = 2.0
ATTRACTING = -1
REPELLING = +1


@dataclass(frozen=True)
class Settings:
    """Numerical and completion data for one threshold computation."""

    r: float = 0.060
    h: float = 0.40
    rho: float = 1.0 / 24.0
    c1: float = 0.25
    nodes: int = 1024

    # Concrete common completion.  xi lives on R/(2Z); the local collar is
    # I=[-1/2,-1/8] and u=eta*xi, with eta=+1 on the attracting side and
    # eta=-1 on the repelling side.  Increasing xi is coreward on both.
    local_left: float = -0.500
    local_right: float = -0.125
    section_seed_abs_u: float = 0.250
    overlap_abs_u_min: float = 0.200
    overlap_abs_u_max: float = 0.250
    bridge_abs_u_limit: float = 0.260

    # chi=1 on [chi_inner_left,chi_inner_right] and is supported in the
    # larger interval.  zeta=1 on I and is supported strictly where chi=1.
    chi_support_left: float = -0.625
    chi_inner_left: float = -0.550
    chi_inner_right: float = -0.090
    chi_support_right: float = -0.0625
    defect_support_left: float = -0.540
    defect_support_right: float = -0.100
    exterior_normal_rate: float = 0.50
    exterior_normal_level: float = -0.60
    normal_strip_lower: float = -1.20
    normal_strip_upper: float = -0.20

    flow_graph_time: float = 1.60
    graph_tolerance: float = 2.0e-11
    graph_max_iterations: int = 500
    ode_rtol: float = 2.0e-12
    ode_atol: float = 2.0e-14
    stage_tolerance: float = 2.0e-13
    stage_max_iterations: int = 14
    root_xtol: float = 2.0e-11
    slope_step_L: float = 2.0e-4
    flow_L_bracket: tuple[float, float] = (-0.8, 0.8)
    Q_bracket: tuple[float, float] = (-0.08, 0.08)
    diagnostic_points: int = 97

    @property
    def epsilon(self) -> float:
        return self.r * self.r


@dataclass
class StageDiagnostics:
    calls: int = 0
    maximum_iterations: int = 0
    maximum_regularized_residual: float = 0.0
    maximum_physical_residual: float = 0.0
    maximum_checked_stage_abs_u: float = 0.0
    maximum_checked_output_abs_u: float = 0.0

    def update(self, iterations: int, residual: float, epsilon: float) -> None:
        self.calls += 1
        self.maximum_iterations = max(self.maximum_iterations, iterations)
        self.maximum_regularized_residual = max(
            self.maximum_regularized_residual, residual
        )
        self.maximum_physical_residual = max(
            self.maximum_physical_residual, epsilon * residual
        )

    def update_checked_u(self, stages_u: Array, output_u: Array) -> None:
        self.maximum_checked_stage_abs_u = max(
            self.maximum_checked_stage_abs_u,
            float(np.max(np.abs(stages_u))),
        )
        self.maximum_checked_output_abs_u = max(
            self.maximum_checked_output_abs_u,
            float(np.max(np.abs(output_u))),
        )


@dataclass
class GraphDiagnostics:
    iterations: int
    final_update: float
    minimum_lifted_base_spacing: float


@dataclass
class EvaluationDiagnostics:
    stage: StageDiagnostics = field(default_factory=StageDiagnostics)
    maximum_flow_graph_invariance: float = 0.0
    maximum_flow_tangency_residual: float = 0.0
    maximum_map_graph_invariance: float = 0.0
    maximum_local_flow_graph_invariance: float = 0.0
    maximum_local_flow_tangency_residual: float = 0.0
    maximum_local_map_graph_invariance: float = 0.0
    maximum_periodic_spline_value_seam: float = 0.0
    maximum_periodic_spline_derivative_seam: float = 0.0
    minimum_completed_base_spacing: float = math.inf
    minimum_completed_base_derivative: float = math.inf
    minimum_normal_strip_margin: float = math.inf
    minimum_completed_normal_gap: float = math.inf
    minimum_flow_strip_inward_margin: float = math.inf
    minimum_map_strip_inward_margin: float = math.inf
    minimum_completed_base_speed: float = math.inf
    minimum_strip_base_map_derivative: float = math.inf
    maximum_local_field_completion_mismatch: float = 0.0
    maximum_local_map_completion_mismatch: float = 0.0
    maximum_section_landing_residual: float = 0.0
    minimum_section_source_overlap_margin: float = math.inf
    maximum_forward_inverse_roundtrip: float = 0.0


def phi(u: Array | float) -> Array | float:
    return u * u - u * u * u / 3.0


def phi_prime(u: Array | float) -> Array | float:
    return 2.0 * u - u * u


def k2_tableau(c1: float, rho: float) -> tuple[Array, Array, Array]:
    den = 1.0 - 2.0 * c1
    A = np.array(
        [
            [c1 / 2.0 + rho / den, c1 / 2.0 - rho / den],
            [0.5 - c1 / 2.0 + rho / den,
             0.5 - c1 / 2.0 - rho / den],
        ],
        dtype=float,
    )
    b = np.array([0.5, 0.5], dtype=float)
    c = np.array([c1, 1.0 - c1], dtype=float)
    return A, b, c


def adjoint_tableau(A: Array, b: Array, c: Array) -> tuple[Array, Array, Array]:
    """Return the adjoint tableau used by the contained inverse."""

    return np.ones((len(b), 1)) @ b[None, :] - A, b.copy(), 1.0 - c


def periodic_coordinate(s: Array | float) -> Array:
    """Representative of a point of R/(2Z) in [-1,1)."""

    return (np.asarray(s, dtype=float) + 1.0) % PERIOD - 1.0


def smooth_step(z: Array) -> Array:
    """C-infinity transition from zero to one on the unit interval."""

    x = np.asarray(z, dtype=float)
    answer = np.zeros_like(x)
    answer[x >= 1.0] = 1.0
    mask = (x > 0.0) & (x < 1.0)
    if np.any(mask):
        left = np.exp(-1.0 / x[mask])
        right = np.exp(-1.0 / (1.0 - x[mask]))
        answer[mask] = left / (left + right)
    return answer


def interval_plateau(
    xi: Array,
    support_left: float,
    inner_left: float,
    inner_right: float,
    support_right: float,
) -> Array:
    """C-infinity plateau on a non-wrapping subinterval of [-1,1)."""

    if not support_left < inner_left <= inner_right < support_right:
        raise ValueError("invalid support/plateau endpoints")
    x = np.asarray(xi, dtype=float)
    rise = smooth_step((x - support_left) / (inner_left - support_left))
    fall = smooth_step((support_right - x) / (support_right - inner_right))
    return rise * fall


def local_u(side: int, s: Array | float, settings: Settings) -> Array:
    """Affine embedding of a collar arc, oriented coreward in ``s``."""

    del settings
    eta = -side
    return eta * periodic_coordinate(s)


def local_s(side: int, u: Array | float, settings: Settings) -> Array:
    del settings
    eta = -side
    return np.asarray(u, dtype=float) / eta


def local_coefficients(
    side: int, s: Array, V: Array, epsilon: float, L: float, settings: Settings
) -> tuple[Array, Array]:
    """Oriented divided van der Pol field on the embedded collar."""

    xi = periodic_coordinate(s)
    eta = -side
    A = -V
    B = xi - eta * epsilon * L + (2.0 * xi - eta * xi * xi) * V
    return A, B


def completed_coefficients(
    side: int, s: Array, V: Array, epsilon: float, L: float, settings: Settings
) -> tuple[Array, Array]:
    """Fixed smooth periodic common completion of the divided collar field."""

    xi = periodic_coordinate(s)
    chi = interval_plateau(
        xi,
        settings.chi_support_left,
        settings.chi_inner_left,
        settings.chi_inner_right,
        settings.chi_support_right,
    )
    A_local, B_local = local_coefficients(side, s, V, epsilon, L, settings)
    B_out = -settings.exterior_normal_rate * (
        V - settings.exterior_normal_level
    )
    # The common base field A=-V is already periodic and has one sign on the
    # fixed strip -1.2<=V<=-0.2, so it needs no cutoff.
    return A_local, chi * B_local + (1.0 - chi) * B_out


def periodic_spline(values: Array) -> CubicSpline:
    n = len(values)
    grid = np.linspace(0.0, PERIOD, n, endpoint=False)
    return CubicSpline(
        np.r_[grid, PERIOD], np.r_[values, values[0]], bc_type="periodic"
    )


def integrate_divided_batch(
    side: int,
    s: Array,
    V: Array,
    duration: float,
    epsilon: float,
    L: float,
    settings: Settings,
    *,
    completed: bool,
) -> tuple[Array, Array]:
    """Integrate independent divided-coordinate states in one ODE call."""

    s0 = np.atleast_1d(np.asarray(s, dtype=float))
    V0 = np.atleast_1d(np.asarray(V, dtype=float))
    if s0.shape != V0.shape:
        raise ValueError("s and V must have the same shape")
    n = s0.size
    y0 = np.concatenate((s0, V0))
    coefficient: Callable[..., tuple[Array, Array]]
    coefficient = completed_coefficients if completed else local_coefficients

    def rhs(_time: float, state: Array) -> Array:
        ss, vv = state[:n], state[n:]
        aa, bb = coefficient(side, ss, vv, epsilon, L, settings)
        return np.concatenate((epsilon * aa, bb))

    solution = solve_ivp(
        rhs,
        (0.0, duration),
        y0,
        method="DOP853",
        rtol=settings.ode_rtol,
        atol=settings.ode_atol,
    )
    if not solution.success:
        raise RuntimeError(f"divided flow integration failed: {solution.message}")
    terminal = solution.y[:, -1]
    return terminal[:n], terminal[n:]


def stable_phi_difference_over_epsilon(
    u: Array, displacement: Array, displacement_over_epsilon: Array
) -> Array:
    """Return ``(phi(u)-phi(u+displacement))/epsilon`` without cancellation."""

    return -displacement_over_epsilon * (
        phi_prime(u) + (1.0 - u) * displacement - displacement * displacement / 3.0
    )


def original_rk_conjugated_batch(
    side: int,
    s: Array,
    V: Array,
    epsilon: float,
    L: float,
    settings: Settings,
    stage_diagnostics: StageDiagnostics,
    *,
    agreement_abs_u: float | None = None,
) -> tuple[Array, Array]:
    """Apply the actual affine-variable RK map and return divided coordinates.

    The equations below are the exact conjugate of the physical stage
    equations.  The polynomial divided differences merely evaluate that
    conjugacy stably; no RK method is applied to the divided vector field.
    """

    A, b, c = k2_tableau(settings.c1, settings.rho)
    tau = -side * settings.h
    if side == REPELLING:
        A, b, c = adjoint_tableau(A, b, c)
    del c
    ss = np.atleast_1d(np.asarray(s, dtype=float))
    vv = np.atleast_1d(np.asarray(V, dtype=float))
    u = local_u(side, ss, settings)
    u_plus, V_plus = affine_rk_step_uV(
        u,
        vv,
        tau,
        A,
        b,
        epsilon,
        L,
        settings,
        stage_diagnostics,
        agreement_abs_u=agreement_abs_u,
    )
    eta = -side
    s_plus = ss + (u_plus - u) / eta
    return s_plus, V_plus


def completed_flow_map(
    side: int,
    s: Array,
    V: Array,
    duration: float,
    epsilon: float,
    L: float,
    settings: Settings,
) -> tuple[Array, Array]:
    return integrate_divided_batch(
        side, s, V, duration, epsilon, L, settings, completed=True
    )


def completed_numerical_map(
    side: int,
    s: Array,
    V: Array,
    epsilon: float,
    L: float,
    settings: Settings,
    stage_diagnostics: StageDiagnostics,
) -> tuple[Array, Array]:
    """Common completed map: completed flow plus the extended local defect."""

    s_flow, V_flow = completed_flow_map(
        side, s, V, settings.h, epsilon, L, settings
    )
    s_local_flow, V_local_flow = integrate_divided_batch(
        side, s, V, settings.h, epsilon, L, settings, completed=False
    )
    s_rk, V_rk = original_rk_conjugated_batch(
        side, s, V, epsilon, L, settings, stage_diagnostics
    )
    xi = periodic_coordinate(s)
    chi = interval_plateau(
        xi,
        settings.defect_support_left,
        settings.local_left,
        settings.local_right,
        settings.defect_support_right,
    )
    # With the same scalar extension on the graph value and its V derivative,
    # the graph-anchored normal extension in Appendix E reduces exactly to
    # chi*(D_V).  It agrees with the actual conjugated RK map on the inner arc.
    return s_flow + chi * (s_rk - s_local_flow), V_flow + chi * (
        V_rk - V_local_flow
    )


def initial_slow_graph(
    side: int, grid: Array, epsilon: float, L: float, settings: Settings
) -> Array:
    """Pointwise normal equilibria of the completed field."""

    zeros = np.zeros_like(grid)
    ones = np.ones_like(grid)
    _, B0 = completed_coefficients(side, grid, zeros, epsilon, L, settings)
    _, B1 = completed_coefficients(side, grid, ones, epsilon, L, settings)
    slope = B1 - B0
    if np.any(slope >= -1.0e-8):
        raise RuntimeError("completion lost its strict normal gap")
    return -B0 / slope


def graph_transform(
    grid: Array,
    values: Array,
    map_function: Callable[[Array, Array], tuple[Array, Array]],
) -> tuple[Array, float]:
    """Return the image graph on the original uniform periodic grid."""

    target, normal = map_function(grid, values)
    differences = np.diff(target)
    final_gap = target[0] + PERIOD - target[-1]
    minimum_spacing = float(min(np.min(differences), final_gap))
    if minimum_spacing <= 0.0:
        raise RuntimeError(
            "completed base map is not an orientation-preserving circle map"
        )
    augmented_target = np.r_[target, target[0] + PERIOD]
    augmented_normal = np.r_[normal, normal[0]]
    image_spline = CubicSpline(
        augmented_target, augmented_normal, bc_type="periodic"
    )
    evaluation_points = (grid - target[0]) % PERIOD + target[0]
    return np.asarray(image_spline(evaluation_points)), minimum_spacing


def solve_invariant_graph(
    side: int,
    epsilon: float,
    L: float,
    settings: Settings,
    *,
    kind: str,
    initial: Array | None,
    stage_diagnostics: StageDiagnostics,
) -> tuple[Array, GraphDiagnostics]:
    grid = np.linspace(0.0, PERIOD, settings.nodes, endpoint=False)
    values = (
        initial_slow_graph(side, grid, epsilon, L, settings)
        if initial is None
        else np.asarray(initial, dtype=float).copy()
    )
    if len(values) != settings.nodes:
        raise ValueError("initial graph has the wrong number of nodes")

    if kind == "flow":
        mapper = lambda s, V: completed_flow_map(  # noqa: E731
            side, s, V, settings.flow_graph_time, epsilon, L, settings
        )
    elif kind == "map":
        mapper = lambda s, V: completed_numerical_map(  # noqa: E731
            side, s, V, epsilon, L, settings, stage_diagnostics
        )
    else:
        raise ValueError("kind must be 'flow' or 'map'")

    minimum_spacing = math.inf
    update = math.inf
    for iteration in range(1, settings.graph_max_iterations + 1):
        image, spacing = graph_transform(grid, values, mapper)
        if (
            np.min(image) <= settings.normal_strip_lower
            or np.max(image) >= settings.normal_strip_upper
        ):
            raise RuntimeError(f"{kind} graph left the fixed normal strip")
        update = float(np.max(np.abs(image - values)))
        values = image
        minimum_spacing = min(minimum_spacing, spacing)
        if update <= settings.graph_tolerance:
            return values, GraphDiagnostics(iteration, update, minimum_spacing)
    raise RuntimeError(
        f"{kind} graph transform failed after {settings.graph_max_iterations} "
        f"iterations (last update {update:.3e})"
    )


def graph_value_at_u(
    side: int, u: float, values: Array, settings: Settings
) -> float:
    s = float(local_s(side, u, settings) % PERIOD)
    return float(periodic_spline(values)(s))


class ThresholdProblem:
    """Caches continuation-selected graphs and evaluates threshold splittings."""

    def __init__(self, settings: Settings):
        self.settings = settings
        self.epsilon = settings.epsilon
        self.diagnostics = EvaluationDiagnostics()
        self._flow_cache: dict[tuple[int, float], tuple[Array, GraphDiagnostics]] = {}
        self._map_cache: dict[tuple[int, float], tuple[Array, GraphDiagnostics]] = {}

    @staticmethod
    def _cache_key(side: int, L: float) -> tuple[int, float]:
        return side, float(np.round(L, 14))

    def _nearest_initial(
        self, cache: dict[tuple[int, float], tuple[Array, GraphDiagnostics]],
        side: int, L: float
    ) -> Array | None:
        choices = [(abs(key_L - L), value[0])
                   for (key_side, key_L), value in cache.items()
                   if key_side == side]
        return min(choices, key=lambda item: item[0])[1] if choices else None

    def flow_graph(self, side: int, L: float) -> tuple[Array, GraphDiagnostics]:
        key = self._cache_key(side, L)
        if key not in self._flow_cache:
            initial = self._nearest_initial(self._flow_cache, side, L)
            self._flow_cache[key] = solve_invariant_graph(
                side, self.epsilon, L, self.settings, kind="flow",
                initial=initial, stage_diagnostics=self.diagnostics.stage
            )
        return self._flow_cache[key]

    def map_graph(self, side: int, L: float) -> tuple[Array, GraphDiagnostics]:
        key = self._cache_key(side, L)
        if key not in self._map_cache:
            flow_values, _ = self.flow_graph(side, L)
            nearest = self._nearest_initial(self._map_cache, side, L)
            initial = flow_values if nearest is None else nearest
            self._map_cache[key] = solve_invariant_graph(
                side, self.epsilon, L, self.settings, kind="map",
                initial=initial, stage_diagnostics=self.diagnostics.stage
            )
        return self._map_cache[key]

    def flow_section_value(
        self, side: int, L: float, values: Array
    ) -> tuple[float, float]:
        u0 = side * self.settings.section_seed_abs_u
        V0 = graph_value_at_u(side, u0, values, self.settings)

        def rhs(_time: float, state: Array) -> Array:
            u, V = state
            return np.array(
                [side * self.epsilon * V,
                 -side * (u - self.epsilon * L + phi_prime(u) * V)]
            )

        def section(_time: float, state: Array) -> float:
            return float(state[0])

        section.terminal = True  # type: ignore[attr-defined]
        section.direction = float(-side)  # type: ignore[attr-defined]
        horizon = 8.0 * abs(u0) / self.epsilon
        solution = solve_ivp(
            rhs,
            (0.0, horizon),
            np.array([u0, V0]),
            method="DOP853",
            events=section,
            rtol=self.settings.ode_rtol,
            atol=self.settings.ode_atol,
            max_step=0.5,
        )
        if not solution.success or len(solution.t_events[0]) != 1:
            raise RuntimeError(f"flow side {side:+d} did not reach u=0")
        terminal = solution.y_events[0][0]
        return float(terminal[1]), float(solution.t_events[0][0])

    def _map_orbit(
        self, side: int, u0: float, L: float, values: Array, steps: int
    ) -> tuple[float, float]:
        V0 = graph_value_at_u(side, u0, values, self.settings)
        s = np.array([float(local_s(side, u0, self.settings))])
        V = np.array([V0])
        for _ in range(steps):
            s, V = original_rk_conjugated_batch(
                side, s, V, self.epsilon, L, self.settings,
                self.diagnostics.stage,
                agreement_abs_u=self.settings.bridge_abs_u_limit,
            )
        u = float(local_u(side, s, self.settings)[0])
        return u, float(V[0])

    def map_section_value(
        self, side: int, L: float, values: Array
    ) -> tuple[float, int, float, float]:
        flow_values, _ = self.flow_graph(side, L)
        _, travel_time = self.flow_section_value(side, L, flow_values)
        centre_steps = max(1, int(round(travel_time / self.settings.h)))

        # Select the source on the collar--bridge overlap.  Varying this
        # source so that an integer number of actual signed steps lands at
        # u=0 is numerical regraphing, not a freely prescribed finite seed.
        u_a = side * self.settings.overlap_abs_u_min
        u_b = side * self.settings.overlap_abs_u_max
        lo, hi = sorted((u_a, u_b))

        chosen: tuple[int, float, float] | None = None
        for steps in range(max(1, centre_steps - 3), centre_steps + 4):
            f_lo = self._map_orbit(side, lo, L, values, steps)[0]
            f_hi = self._map_orbit(side, hi, L, values, steps)[0]
            if f_lo == 0.0:
                chosen = steps, lo, lo
                break
            if f_hi == 0.0:
                chosen = steps, hi, hi
                break
            if f_lo * f_hi < 0.0:
                chosen = steps, lo, hi
                break
        if chosen is None:
            raise RuntimeError("could not bracket an exact-section map landing")

        steps, lower, upper = chosen
        if lower == upper:
            u_start = lower
        else:
            u_start = float(
                brentq(
                    lambda u: self._map_orbit(side, u, L, values, steps)[0],
                    lower,
                    upper,
                    xtol=2.0e-13,
                    rtol=4.0 * np.finfo(float).eps,
                    maxiter=60,
                )
            )
        terminal_u, terminal_V = self._map_orbit(
            side, u_start, L, values, steps
        )
        source_margin = min(
            abs(u_start) - self.settings.overlap_abs_u_min,
            self.settings.overlap_abs_u_max - abs(u_start),
        )
        if source_margin < -5.0e-13:
            raise RuntimeError("map source left the collar--bridge overlap")
        self.diagnostics.maximum_section_landing_residual = max(
            self.diagnostics.maximum_section_landing_residual, abs(terminal_u)
        )
        self.diagnostics.minimum_section_source_overlap_margin = min(
            self.diagnostics.minimum_section_source_overlap_margin,
            max(0.0, source_margin),
        )
        return terminal_V, steps, u_start, abs(terminal_u)

    def flow_splitting(self, L: float) -> float:
        att, _ = self.flow_graph(ATTRACTING, L)
        rep, _ = self.flow_graph(REPELLING, L)
        V_att, _ = self.flow_section_value(ATTRACTING, L, att)
        V_rep, _ = self.flow_section_value(REPELLING, L, rep)
        return V_rep - V_att

    def map_splitting(self, L: float) -> float:
        att, _ = self.map_graph(ATTRACTING, L)
        rep, _ = self.map_graph(REPELLING, L)
        V_att, *_ = self.map_section_value(ATTRACTING, L, att)
        V_rep, *_ = self.map_section_value(REPELLING, L, rep)
        return V_rep - V_att

    def joint_threshold_residual(self, L_flow: float, Q: float) -> Array:
        """Scaled residual for the paired variables ``(L_flow,Q)``."""

        L_map = L_flow + self.settings.h**2 * self.epsilon * Q
        return np.array(
            [
                self.flow_splitting(L_flow) / self.settings.r,
                self.map_splitting(L_map)
                / (self.settings.r * self.settings.h**2 * self.epsilon),
            ]
        )

    def solve_joint_threshold(self) -> tuple[float, float, Array]:
        """Solve the flow equation and then the directly scaled Q equation."""

        lo, hi = self.settings.flow_L_bracket
        f_lo, f_hi = self.flow_splitting(lo), self.flow_splitting(hi)
        if f_lo * f_hi >= 0.0:
            raise RuntimeError("flow L bracket does not change sign")
        L_flow = float(
            brentq(
                self.flow_splitting,
                lo,
                hi,
                xtol=self.settings.root_xtol,
                rtol=4.0 * np.finfo(float).eps,
                maxiter=80,
            )
        )

        q_lo, q_hi = self.settings.Q_bracket

        def q_residual(Q: float) -> float:
            L_map = L_flow + self.settings.h**2 * self.epsilon * Q
            return self.map_splitting(L_map)

        g_lo, g_hi = q_residual(q_lo), q_residual(q_hi)
        if g_lo * g_hi >= 0.0:
            raise RuntimeError("Q bracket does not change sign")
        Q = float(
            brentq(
                q_residual,
                q_lo,
                q_hi,
                xtol=self.settings.root_xtol,
                rtol=4.0 * np.finfo(float).eps,
                maxiter=80,
            )
        )
        return L_flow, Q, self.joint_threshold_residual(L_flow, Q)

    def _off_grid_points(self) -> Array:
        return (
            np.arange(self.settings.diagnostic_points, dtype=float) + 0.371
        ) * PERIOD / self.settings.diagnostic_points

    def audit_graphs(self, L_flow: float, Q: float) -> dict[str, float]:
        """Evaluate off-grid invariance, tangency, seams, and inverse checks."""

        L_map = L_flow + self.settings.h**2 * self.epsilon * Q
        points = self._off_grid_points()
        report: dict[str, float] = {}
        for side, name in ((ATTRACTING, "att"), (REPELLING, "rep")):
            flow_values, flow_info = self.flow_graph(side, L_flow)
            map_values, map_info = self.map_graph(side, L_map)
            flow_spline = periodic_spline(flow_values)
            map_spline = periodic_spline(map_values)

            flow_at_points = np.asarray(flow_spline(points))
            sf, Vf = completed_flow_map(
                side, points, flow_at_points, self.settings.flow_graph_time,
                self.epsilon, L_flow, self.settings
            )
            flow_invariance = float(
                np.max(np.abs(Vf - flow_spline(sf % PERIOD)))
            )
            A, B = completed_coefficients(
                side, points, flow_at_points, self.epsilon, L_flow,
                self.settings
            )
            tangency = float(
                np.max(np.abs(self.epsilon * A * flow_spline(points, 1) - B))
            )

            map_at_points = np.asarray(map_spline(points))
            sm, Vm = completed_numerical_map(
                side, points, map_at_points, self.epsilon, L_map,
                self.settings, self.diagnostics.stage
            )
            map_invariance = float(
                np.max(np.abs(Vm - map_spline(sm % PERIOD)))
            )

            # The threshold only uses the exact local arc I.  Record its
            # residual separately from the harsher global cutoff-transition
            # diagnostic above.
            local_points = np.linspace(
                self.settings.local_left + 0.01,
                self.settings.local_right - 0.01,
                self.settings.diagnostic_points,
            )
            local_flow_values = np.asarray(flow_spline(local_points % PERIOD))
            lsf, lVf = completed_flow_map(
                side,
                local_points,
                local_flow_values,
                self.settings.flow_graph_time,
                self.epsilon,
                L_flow,
                self.settings,
            )
            local_flow_invariance = float(
                np.max(np.abs(lVf - flow_spline(lsf % PERIOD)))
            )
            lA, lB = local_coefficients(
                side,
                local_points,
                local_flow_values,
                self.epsilon,
                L_flow,
                self.settings,
            )
            local_tangency = float(
                np.max(
                    np.abs(
                        self.epsilon
                        * lA
                        * flow_spline(local_points % PERIOD, 1)
                        - lB
                    )
                )
            )
            local_map_values = np.asarray(map_spline(local_points % PERIOD))
            lsm, lVm = completed_numerical_map(
                side,
                local_points,
                local_map_values,
                self.epsilon,
                L_map,
                self.settings,
                self.diagnostics.stage,
            )
            local_map_invariance = float(
                np.max(np.abs(lVm - map_spline(lsm % PERIOD)))
            )
            # These are consistency checks for the periodic spline
            # representation, not independent invariance residuals.
            value_seam = abs(float(map_spline(0.0) - map_spline(PERIOD)))
            derivative_seam = abs(
                float(map_spline(0.0, 1) - map_spline(PERIOD, 1))
            )

            report[f"{name}_flow_graph_iterations"] = float(flow_info.iterations)
            report[f"{name}_map_graph_iterations"] = float(map_info.iterations)
            report[f"{name}_flow_graph_final_update"] = flow_info.final_update
            report[f"{name}_map_graph_final_update"] = map_info.final_update
            report[f"{name}_flow_minimum_base_spacing"] = (
                flow_info.minimum_lifted_base_spacing
            )
            report[f"{name}_map_minimum_base_spacing"] = (
                map_info.minimum_lifted_base_spacing
            )
            mesh_width = PERIOD / self.settings.nodes
            report[f"{name}_flow_minimum_base_derivative"] = (
                flow_info.minimum_lifted_base_spacing / mesh_width
            )
            report[f"{name}_map_minimum_base_derivative"] = (
                map_info.minimum_lifted_base_spacing / mesh_width
            )
            report[f"{name}_flow_invariance_residual"] = flow_invariance
            report[f"{name}_flow_tangency_residual"] = tangency
            report[f"{name}_map_invariance_residual"] = map_invariance
            report[f"{name}_local_flow_invariance_residual"] = (
                local_flow_invariance
            )
            report[f"{name}_local_flow_tangency_residual"] = local_tangency
            report[f"{name}_local_map_invariance_residual"] = (
                local_map_invariance
            )
            report[f"{name}_flow_graph_minimum_V"] = float(np.min(flow_values))
            report[f"{name}_flow_graph_maximum_V"] = float(np.max(flow_values))
            report[f"{name}_map_graph_minimum_V"] = float(np.min(map_values))
            report[f"{name}_map_graph_maximum_V"] = float(np.max(map_values))
            flow_strip_margin = float(
                min(
                    np.min(flow_values) - self.settings.normal_strip_lower,
                    self.settings.normal_strip_upper - np.max(flow_values),
                )
            )
            map_strip_margin = float(
                min(
                    np.min(map_values) - self.settings.normal_strip_lower,
                    self.settings.normal_strip_upper - np.max(map_values),
                )
            )
            report[f"{name}_flow_normal_strip_margin"] = flow_strip_margin
            report[f"{name}_map_normal_strip_margin"] = map_strip_margin
            report[f"{name}_periodic_spline_value_seam"] = value_seam
            report[f"{name}_periodic_spline_derivative_seam"] = derivative_seam

            self.diagnostics.maximum_flow_graph_invariance = max(
                self.diagnostics.maximum_flow_graph_invariance, flow_invariance
            )
            self.diagnostics.maximum_flow_tangency_residual = max(
                self.diagnostics.maximum_flow_tangency_residual, tangency
            )
            self.diagnostics.maximum_map_graph_invariance = max(
                self.diagnostics.maximum_map_graph_invariance, map_invariance
            )
            self.diagnostics.maximum_local_flow_graph_invariance = max(
                self.diagnostics.maximum_local_flow_graph_invariance,
                local_flow_invariance,
            )
            self.diagnostics.maximum_local_flow_tangency_residual = max(
                self.diagnostics.maximum_local_flow_tangency_residual,
                local_tangency,
            )
            self.diagnostics.maximum_local_map_graph_invariance = max(
                self.diagnostics.maximum_local_map_graph_invariance,
                local_map_invariance,
            )
            self.diagnostics.maximum_periodic_spline_value_seam = max(
                self.diagnostics.maximum_periodic_spline_value_seam,
                value_seam,
            )
            self.diagnostics.maximum_periodic_spline_derivative_seam = max(
                self.diagnostics.maximum_periodic_spline_derivative_seam,
                derivative_seam
            )
            self.diagnostics.minimum_completed_base_spacing = min(
                self.diagnostics.minimum_completed_base_spacing,
                flow_info.minimum_lifted_base_spacing,
                map_info.minimum_lifted_base_spacing,
            )
            self.diagnostics.minimum_completed_base_derivative = min(
                self.diagnostics.minimum_completed_base_derivative,
                flow_info.minimum_lifted_base_spacing / mesh_width,
                map_info.minimum_lifted_base_spacing / mesh_width,
            )
            self.diagnostics.minimum_normal_strip_margin = min(
                self.diagnostics.minimum_normal_strip_margin,
                flow_strip_margin,
                map_strip_margin,
            )

        # Verify the fixed strip and local-agreement clauses on an
        # independent grid.  Analytically, d_V B <= -31/256 and the strip
        # boundaries point inward throughout the production rectangle.  The
        # sampled margins below also catch implementation errors in the
        # completed numerical map and cutoff convention.
        domain_points = np.linspace(
            0.0,
            PERIOD,
            4 * self.settings.diagnostic_points,
            endpoint=False,
        )
        domain_mesh = PERIOD / len(domain_points)
        strip_lower = np.full_like(
            domain_points, self.settings.normal_strip_lower
        )
        strip_upper = np.full_like(
            domain_points, self.settings.normal_strip_upper
        )
        for side, name in ((ATTRACTING, "att"), (REPELLING, "rep")):
            _, lower_B = completed_coefficients(
                side, domain_points, strip_lower, self.epsilon, L_flow,
                self.settings,
            )
            _, upper_B = completed_coefficients(
                side, domain_points, strip_upper, self.epsilon, L_flow,
                self.settings,
            )
            _, zero_B = completed_coefficients(
                side, domain_points, np.zeros_like(domain_points),
                self.epsilon, L_flow, self.settings,
            )
            _, one_B = completed_coefficients(
                side, domain_points, np.ones_like(domain_points),
                self.epsilon, L_flow, self.settings,
            )
            normal_gap = float(np.min(-(one_B - zero_B)))
            flow_strip_margin = float(
                min(np.min(lower_B), np.min(-upper_B))
            )

            lower_s, lower_V = completed_numerical_map(
                side, domain_points, strip_lower, self.epsilon, L_map,
                self.settings, self.diagnostics.stage,
            )
            upper_s, upper_V = completed_numerical_map(
                side, domain_points, strip_upper, self.epsilon, L_map,
                self.settings, self.diagnostics.stage,
            )
            map_strip_margin = float(
                min(
                    np.min(lower_V - self.settings.normal_strip_lower),
                    np.min(self.settings.normal_strip_upper - upper_V),
                )
            )
            base_derivatives = []
            strip_levels = np.linspace(
                self.settings.normal_strip_lower,
                self.settings.normal_strip_upper,
                7,
            )
            for strip_level in strip_levels:
                level_s, _ = completed_numerical_map(
                    side,
                    domain_points,
                    np.full_like(domain_points, strip_level),
                    self.epsilon,
                    L_map,
                    self.settings,
                    self.diagnostics.stage,
                )
                spacings = np.r_[
                    np.diff(level_s), level_s[0] + PERIOD - level_s[-1]
                ]
                base_derivatives.append(float(np.min(spacings) / domain_mesh))
            strip_base_derivative = min(base_derivatives)

            local_points = np.linspace(
                self.settings.local_left,
                self.settings.local_right,
                self.settings.diagnostic_points,
            )
            local_V = np.linspace(
                self.settings.normal_strip_lower + 0.05,
                self.settings.normal_strip_upper - 0.05,
                self.settings.diagnostic_points,
            )
            A_local, B_local = local_coefficients(
                side, local_points, local_V, self.epsilon, L_flow,
                self.settings,
            )
            A_completed, B_completed = completed_coefficients(
                side, local_points, local_V, self.epsilon, L_flow,
                self.settings,
            )
            field_mismatch = float(
                max(
                    np.max(np.abs(A_completed - A_local)),
                    np.max(np.abs(B_completed - B_local)),
                )
            )
            local_s_rk, local_V_rk = original_rk_conjugated_batch(
                side, local_points, local_V, self.epsilon, L_map,
                self.settings, self.diagnostics.stage,
            )
            local_s_completed, local_V_completed = completed_numerical_map(
                side, local_points, local_V, self.epsilon, L_map,
                self.settings, self.diagnostics.stage,
            )
            map_mismatch = float(
                max(
                    np.max(np.abs(local_s_completed - local_s_rk)),
                    np.max(np.abs(local_V_completed - local_V_rk)),
                )
            )

            report[f"{name}_completed_normal_gap"] = normal_gap
            report[f"{name}_flow_strip_inward_margin"] = flow_strip_margin
            report[f"{name}_map_strip_inward_margin"] = map_strip_margin
            report[f"{name}_strip_base_map_derivative"] = strip_base_derivative
            report[f"{name}_local_field_completion_mismatch"] = field_mismatch
            report[f"{name}_local_map_completion_mismatch"] = map_mismatch

            self.diagnostics.minimum_completed_normal_gap = min(
                self.diagnostics.minimum_completed_normal_gap, normal_gap
            )
            self.diagnostics.minimum_flow_strip_inward_margin = min(
                self.diagnostics.minimum_flow_strip_inward_margin,
                flow_strip_margin,
            )
            self.diagnostics.minimum_map_strip_inward_margin = min(
                self.diagnostics.minimum_map_strip_inward_margin,
                map_strip_margin,
            )
            self.diagnostics.minimum_completed_base_speed = min(
                self.diagnostics.minimum_completed_base_speed,
                self.epsilon * (-self.settings.normal_strip_upper),
            )
            self.diagnostics.minimum_strip_base_map_derivative = min(
                self.diagnostics.minimum_strip_base_map_derivative,
                strip_base_derivative,
            )
            self.diagnostics.maximum_local_field_completion_mismatch = max(
                self.diagnostics.maximum_local_field_completion_mismatch,
                field_mismatch,
            )
            self.diagnostics.maximum_local_map_completion_mismatch = max(
                self.diagnostics.maximum_local_map_completion_mismatch,
                map_mismatch,
            )

        # Directly audit the contained inverse on states safely inside U0.
        sample_s = np.linspace(-0.46, -0.17, 13)
        sample_V = np.full_like(sample_s, -0.57)
        roundtrip = contained_inverse_roundtrip(
            sample_s, sample_V, self.epsilon, L_map, self.settings,
            self.diagnostics.stage
        )
        self.diagnostics.maximum_forward_inverse_roundtrip = roundtrip
        report["forward_contained_inverse_roundtrip"] = roundtrip
        return report


def affine_rk_step_uV(
    u: Array,
    V: Array,
    tau: float,
    A: Array,
    b: Array,
    epsilon: float,
    L: float,
    settings: Settings,
    stage_diagnostics: StageDiagnostics,
    *,
    agreement_abs_u: float | None = None,
) -> tuple[Array, Array]:
    """Exact regularized conjugate of one arbitrary affine-variable RK step."""

    uu = np.atleast_1d(np.asarray(u, dtype=float))
    vv = np.atleast_1d(np.asarray(V, dtype=float))
    stages_V = np.repeat(vv[:, None], len(b), axis=1)
    A2 = A @ A
    identity = np.eye(len(b))
    residual_norm = math.inf
    for iteration in range(1, settings.stage_max_iterations + 1):
        weighted = stages_V @ A.T
        d_over_eps = -tau * weighted
        d = epsilon * d_over_eps
        stages_u = uu[:, None] + d
        dphi = stable_phi_difference_over_epsilon(uu[:, None], d, d_over_eps)
        residual = stages_V - vv[:, None] - tau * (
            (stages_u - epsilon * L) @ A.T
        ) - dphi
        residual_norm = float(np.max(np.abs(residual)))
        if residual_norm <= settings.stage_tolerance:
            break
        jacobian = np.empty((len(uu), len(b), len(b)))
        base = identity + tau * tau * epsilon * A2
        for k in range(len(uu)):
            jacobian[k] = base - tau * np.diag(phi_prime(stages_u[k])) @ A
        stages_V += np.linalg.solve(jacobian, -residual[..., None])[..., 0]
    else:
        raise RuntimeError("arbitrary affine RK stage solve failed")
    stage_diagnostics.update(iteration, residual_norm, epsilon)
    d_over_eps = -tau * (stages_V @ b)
    d = epsilon * d_over_eps
    u_plus = uu + d
    if agreement_abs_u is not None:
        stage_diagnostics.update_checked_u(stages_u, u_plus)
        if (
            np.max(np.abs(stages_u)) > agreement_abs_u
            or np.max(np.abs(u_plus)) > agreement_abs_u
        ):
            raise RuntimeError("an RK bridge stage left the local agreement set")
    V_plus = vv + tau * ((stages_u - epsilon * L) @ b) + (
        stable_phi_difference_over_epsilon(uu, d, d_over_eps)
    )
    return u_plus, V_plus


def contained_inverse_roundtrip(
    s: Array,
    V: Array,
    epsilon: float,
    L: float,
    settings: Settings,
    stage_diagnostics: StageDiagnostics,
) -> float:
    A, b, c = k2_tableau(settings.c1, settings.rho)
    A_adj, b_adj, _ = adjoint_tableau(A, b, c)
    u0 = local_u(ATTRACTING, s, settings)
    u1, V1 = affine_rk_step_uV(
        u0, V, settings.h, A, b, epsilon, L, settings, stage_diagnostics
    )
    u2, V2 = affine_rk_step_uV(
        u1, V1, -settings.h, A_adj, b_adj, epsilon, L, settings,
        stage_diagnostics
    )
    return float(max(np.max(np.abs(u2 - u0)), np.max(np.abs(V2 - V))))


def predicted_Q(rho: float) -> float:
    """Leading van der Pol Q value; used only as a comparison diagnostic."""

    beta = 1.0 / 12.0 - rho
    return beta / 8.0


def run_case(settings: Settings) -> dict[str, object]:
    problem = ThresholdProblem(settings)
    L_flow, Q, joint_residual = problem.solve_joint_threshold()
    graph_audit = problem.audit_graphs(L_flow, Q)
    L_map = L_flow + settings.h**2 * settings.epsilon * Q

    slope_step = settings.slope_step_L
    flow_slope = (
        problem.flow_splitting(L_flow + slope_step)
        - problem.flow_splitting(L_flow - slope_step)
    ) / (2.0 * slope_step * settings.r)
    map_slope = (
        problem.map_splitting(L_map + slope_step)
        - problem.map_splitting(L_map - slope_step)
    ) / (2.0 * slope_step * settings.r)

    local_points = np.linspace(
        settings.local_left + 0.01,
        settings.local_right - 0.01,
        settings.diagnostic_points,
    )
    matched_quotient = 0.0
    for side in (ATTRACTING, REPELLING):
        flow_graph, _ = problem.flow_graph(side, L_flow)
        map_graph, _ = problem.map_graph(side, L_flow)
        flow_values = periodic_spline(flow_graph)(local_points % PERIOD)
        map_values = periodic_spline(map_graph)(local_points % PERIOD)
        matched_quotient = max(
            matched_quotient,
            float(
                np.max(np.abs(map_values - flow_values))
                / (settings.h**2 * settings.epsilon)
            ),
        )

    # Re-evaluate terminal data at the roots for transparent landing records.
    flow_terminal: dict[str, float] = {}
    map_terminal: dict[str, float | int] = {}
    for side, name in ((ATTRACTING, "att"), (REPELLING, "rep")):
        fg, _ = problem.flow_graph(side, L_flow)
        mg, _ = problem.map_graph(side, L_map)
        flow_V, flow_time = problem.flow_section_value(side, L_flow, fg)
        map_V, steps, u_start, landing = problem.map_section_value(
            side, L_map, mg
        )
        flow_terminal[f"{name}_V"] = flow_V
        flow_terminal[f"{name}_travel_time"] = flow_time
        map_terminal[f"{name}_V"] = map_V
        map_terminal[f"{name}_steps"] = steps
        map_terminal[f"{name}_initial_u"] = u_start
        map_terminal[f"{name}_landing_residual"] = landing

    result: dict[str, object] = {
        "status": "COMPLETION_SELECTED_INVARIANT_GRAPH_RUN",
        "semantics": (
            "local invariant-graph thresholds selected by one fixed smooth "
            "periodic common collar completion; not a global van der Pol "
            "threshold and not interval certified"
        ),
        "settings": asdict(settings),
        "threshold": {
            "L_flow": L_flow,
            "L_map": L_map,
            "Q": Q,
            "normalized_a_shift": -Q,
            "predicted_Q": predicted_Q(settings.rho),
            "Q_minus_predicted": Q - predicted_Q(settings.rho),
            "joint_scaled_residual": joint_residual.tolist(),
            "scaled_flow_splitting_slope_L": flow_slope,
            "scaled_map_splitting_slope_L": map_slope,
            "matched_graph_quotient_max": matched_quotient,
        },
        "flow_section": flow_terminal,
        "map_section": map_terminal,
        "graph_audit": graph_audit,
        "aggregate_diagnostics": asdict(problem.diagnostics),
    }
    return result


def run_grid_check(settings: Settings) -> dict[str, object]:
    """Run N and 2N independently and report threshold discretisation drift."""

    coarse = run_case(settings)
    fine_settings = replace(settings, nodes=2 * settings.nodes)
    fine = run_case(fine_settings)
    coarse_threshold = coarse["threshold"]
    fine_threshold = fine["threshold"]
    assert isinstance(coarse_threshold, dict)
    assert isinstance(fine_threshold, dict)
    q_coarse = float(coarse_threshold["Q"])
    q_fine = float(fine_threshold["Q"])
    return {
        "status": "INDEPENDENT_N_TO_2N_GRID_CHECK",
        "coarse": coarse,
        "fine": fine,
        "comparison": {
            "absolute_Q_difference": abs(q_fine - q_coarse),
            "absolute_normalized_a_shift_difference": abs(q_fine - q_coarse),
        },
    }


def parse_arguments(arguments: Iterable[str] | None = None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--r", type=float, default=Settings.r)
    parser.add_argument("--h", type=float, default=Settings.h)
    parser.add_argument("--rho", type=float, default=Settings.rho)
    parser.add_argument("--nodes", type=int, default=Settings.nodes)
    parser.add_argument(
        "--graph-tolerance", type=float, default=Settings.graph_tolerance
    )
    parser.add_argument(
        "--grid-check",
        action="store_true",
        help="run both N and 2N and report the independent Q difference",
    )
    return parser.parse_args(arguments)


def main(arguments: Iterable[str] | None = None) -> None:
    args = parse_arguments(arguments)
    settings = Settings(
        r=args.r,
        h=args.h,
        rho=args.rho,
        nodes=args.nodes,
        graph_tolerance=args.graph_tolerance,
    )
    result = run_grid_check(settings) if args.grid_check else run_case(settings)
    print(json.dumps(result, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/symbolic_audit_residual.py <==
#!/usr/bin/env python3
"""Deterministic checks for the generic Runge--Kutta residual identities.

The manuscript contains the proof.  This script is a reproducible audit of
the polynomial contractions used in Appendix C; it is not a substitute for
that proof.  It requires SymPy and exits nonzero if an asserted identity
fails.
"""

from __future__ import annotations

import sympy as sp


def q10_contraction_check() -> None:
    X, Y, r = sp.symbols("X Y r")
    alpha, beta = sp.symbols("alpha beta")
    A, B, Ceps, D, L0, E, Fs, Seps, F3, G2 = sp.symbols(
        "A B Ceps D L0 E Fs Seps F3 G2"
    )

    mu0 = Ceps - B / 2 + D * L0
    vartheta0 = mu0 / 2 + (3 * F3 - 2 * G2) / 8
    Y1 = F3 * X**3 + 2 * vartheta0 * X

    V0 = sp.Matrix([X**2 - Y, X])
    V1 = sp.Matrix(
        [
            A * X**3 + B * X * Y + Ceps * X + D * X * L0,
            -L0 + E * X**2 + Fs * Y + Seps,
        ]
    )
    V = V0 + r * V1
    variables = (X, Y)
    DV = V.jacobian(variables)
    bushy = sp.Matrix(
        [
            sum(
                sp.diff(V[k], variables[i], variables[j]) * V[i] * V[j]
                for i in range(2)
                for j in range(2)
            )
            for k in range(2)
        ]
    )
    chain = DV * (DV * V)
    M3 = alpha * bushy + beta * chain
    q = (alpha - beta) / 2

    graph = X**2 - sp.Rational(1, 2) + r * Y1
    conormal = sp.Matrix([-(2 * X + r * sp.diff(Y1, X)), 1])
    contracted = conormal.dot(M3 + q * V.diff(Y)).subs(Y, graph)
    coefficient = sp.expand(sp.diff(contracted, r).subs(r, 0))

    # F3=A+B, G2=E+Fs, and the definition of L0 in Appendix B.
    coefficient = coefficient.subs({A: F3 - B, E: G2 - Fs})
    Seps_from_L0 = (
        4 * (D + 2) * L0
        + 3 * (F3 - B)
        + B
        + 4 * Ceps
        - 2 * (G2 - Fs)
        + 2 * Fs
    ) / 8
    coefficient = sp.factor(sp.expand(coefficient.subs(Seps, Seps_from_L0)))

    expected = (
        -sp.Rational(3, 8) * beta * F3
        + (sp.Rational(1, 2) * alpha + sp.Rational(1, 4) * beta) * G2
        + 2 * (beta - alpha) * G2 * X**2
    )
    assert sp.expand(coefficient - expected) == 0

    projection = sp.expand(expected.subs(X**2, sp.Rational(1, 4)))
    assert sp.expand(
        projection + sp.Rational(3, 8) * beta * (F3 - 2 * G2)
    ) == 0


def invariants(A: sp.Matrix, b: sp.Matrix) -> tuple:
    one = sp.ones(A.rows, 1)
    c = A * one
    alpha = (b.dot(c.applyfunc(lambda z: z**2))) / 2 - sp.Rational(1, 6)
    beta = b.dot(A * c) - sp.Rational(1, 6)
    delta = sp.expand(alpha - beta)
    d = c.applyfunc(lambda z: z**2) - 2 * A * c - 2 * delta * one
    gamma = -b.dot(A * d)
    return c, sp.simplify(alpha), sp.simplify(beta), d.applyfunc(sp.simplify), sp.simplify(gamma)


def adjoint_and_hermite_checks() -> None:
    # A non-symmetric explicit order-two tableau with mixed signs exercises
    # the identities without relying on a special self-adjoint family.
    A = sp.Matrix([[0, 0, 0], [2, 0, 0], [-1, 3, 0]])
    b = sp.Matrix([sp.Rational(3, 4), sp.Rational(5, 4), -1])
    one = sp.ones(3, 1)
    assert b.dot(one) == 1
    c, alpha, beta, d, gamma = invariants(A, b)
    assert b.dot(c) == sp.Rational(1, 2)
    assert b.dot(d) == 0

    A_adjoint = one * b.T - A
    c_adjoint, alpha_adjoint, beta_adjoint, d_adjoint, gamma_adjoint = invariants(
        A_adjoint, b
    )
    assert c_adjoint == one - c
    assert sp.simplify(alpha_adjoint - alpha) == 0
    assert sp.simplify(beta_adjoint - beta) == 0
    assert d_adjoint == d
    assert sp.simplify(gamma_adjoint + gamma) == 0

    X = sp.symbols("X", real=True)
    hermite_moment = sp.integrate(
        sp.exp(-2 * X**2) * (X**2 - sp.Rational(1, 4)), (X, 0, sp.oo)
    )
    assert sp.simplify(hermite_moment) == 0


def standard_method_checks() -> None:
    R = sp.Rational
    methods = {
        "explicit midpoint": (
            sp.Matrix([[0, 0], [R(1, 2), 0]]),
            sp.Matrix([0, 1]),
            (-R(1, 24), -R(1, 6), R(1, 8)),
        ),
        "Heun RK2": (
            sp.Matrix([[0, 0], [1, 0]]),
            sp.Matrix([R(1, 2), R(1, 2)]),
            (R(1, 12), -R(1, 6), R(1, 4)),
        ),
        "Ralston RK2": (
            sp.Matrix([[0, 0], [R(2, 3), 0]]),
            sp.Matrix([R(1, 4), R(3, 4)]),
            (0, -R(1, 6), R(1, 6)),
        ),
        "Kutta RK3": (
            sp.Matrix([[0, 0, 0], [R(1, 2), 0, 0], [-1, 2, 0]]),
            sp.Matrix([R(1, 6), R(2, 3), R(1, 6)]),
            (0, 0, -R(1, 12)),
        ),
        "classical RK4": (
            sp.Matrix(
                [
                    [0, 0, 0, 0],
                    [R(1, 2), 0, 0, 0],
                    [0, R(1, 2), 0, 0],
                    [0, 0, 1, 0],
                ]
            ),
            sp.Matrix([R(1, 6), R(1, 3), R(1, 3), R(1, 6)]),
            (0, 0, 0),
        ),
        "implicit midpoint": (
            sp.Matrix([[R(1, 2)]]),
            sp.Matrix([1]),
            (-R(1, 24), R(1, 12), 0),
        ),
        "trapezoidal rule": (
            sp.Matrix([[0, 0], [R(1, 2), R(1, 2)]]),
            sp.Matrix([R(1, 2), R(1, 2)]),
            (R(1, 12), R(1, 12), 0),
        ),
    }
    for name, (A, b, expected) in methods.items():
        _, alpha, beta, _, gamma = invariants(A, b)
        assert (alpha, beta, gamma) == expected, name


if __name__ == "__main__":
    q10_contraction_check()
    adjoint_and_hermite_checks()
    standard_method_checks()
    print("symbolic residual audit: PASS")

